On the chemical abundance differences between the solar twin visual binary system 16 Cygni A and B

The visual binary system 16~Cyg~A+B consists of similar solar twins, but a planetary companion is detected only in B. An intensive spectroscopic differential analysis is carried out to the Sun, 16~Cyg~A, and 16~Cyg~B, with particular attentions being paid to (i) precisely establishing the differential atmospheric parameters/metallicity between A and B, and (ii) determining the important CNO abundances based on the lines of CH, NH, and OH molecules. The following results are obtained. (1) The Fe abundances (relative to the Sun) are [Fe/H]^A=+0.09 and [Fe/H]^B=+0.06 (i.e., A is slightly metal-rich than B by +0.03~dex). This lends support to the consequences of recently published papers, while the conclusion once derived by the author (almost the same metallicity for A and B) is acknowledged to be incorrect. (2) The differential abundances (Delta[X/H]) of volatile CNO with low T_c (condensation temperature) are apparently lower than those of refractory Fe group elements of higher T_c, leading to a positive gradient in the Delta[X/H] vs. T_c relation being more conspicuous for A than B. This is qualitatively consistent with previous studies, though the derived slope is quantitatively somewhat steeper than that reported by other authors.

==> anc/CNOabunds.dat <==
Region  [X/H]A     [X/H]B  [X/H]A-[X/H]B     vM_S   Ax_S   vM_A   Ax_A   vM_B   Ax_B
 
CH4273  +0.046  o  +0.035  o  +0.011  o      3.82  8.313   4.16  8.359   3.83  8.348
CH4277  +0.068  o  +0.051  x  +0.017  o      4.11  8.425   4.24  8.493   4.13  8.476
CH4280  +0.048  o  +0.029  o  +0.019  o      3.81  8.410   3.98  8.459   3.81  8.440
CH4284  +0.061  o  +0.029  o  +0.032  o      3.99  8.448   4.16  8.509   3.96  8.477
CH4286  +0.050  o  +0.019  o  +0.031  o      3.93  8.405   4.07  8.455   3.84  8.424
CH4295  +0.040  o  +0.023  o  +0.016  o      3.75  8.422   3.88  8.462   3.77  8.445
CH4297  +0.016  x  +0.019  o  -0.002  x      4.40  8.348   4.48  8.364   4.35  8.366
CH4309  +0.033  o  +0.005  x  +0.028  o      3.58  8.419   3.81  8.452   3.55  8.424
CH4312  +0.060  o  +0.034  o  +0.026  o      3.74  8.482   3.91  8.541   3.76  8.515
CH4313  +0.060  o  +0.027  o  +0.033  o      3.43  8.393   3.66  8.453   3.43  8.420
CH4323  +0.056  o  +0.027  o  +0.028  o      4.13  8.376   4.38  8.431   4.12  8.403
CH4328  +0.059  o  +0.030  o  +0.029  o      3.52  8.333   3.73  8.392   3.46  8.363
------------------------------------------------------------------------------------
 mean:  +0.053     +0.027     +0.025
stdev:   0.010      0.005      0.007
 m.e.:   0.003      0.002      0.002
 
NH3340  -0.007  o  +0.001  o  -0.008  o      3.95  7.707   5.20  7.700   3.86  7.708
NH3357  +0.024  o  -0.034  x  +0.058  o      3.28  7.439   3.42  7.463   3.31  7.405
NH3358  -0.019  o  +0.019  o  -0.038  o      4.63  7.830   5.21  7.812   4.78  7.849
NH3362  -0.270  x  +0.021  o  -0.290  x      4.19  7.606   3.59  7.336   4.22  7.626
NH3363  -0.035  o  -0.004  o  -0.031  o      3.67  7.450   3.92  7.414   3.53  7.445
NH3364  -0.030  o  +0.007  o  -0.037  o      3.72  7.484   4.15  7.454   3.72  7.491
NH3365  +0.018  o  +0.006  o  +0.012  o      3.74  7.663   4.38  7.681   3.69  7.669
NH3370  +0.012  o  +0.010  o  +0.002  o      3.85  7.536   4.43  7.548   3.80  7.546
NH3382  -0.154  x  +0.019  o  -0.173  x      3.84  7.507   4.49  7.353   3.74  7.526
NH3387  +0.019  o  -0.013  o  +0.032  o      3.73  7.363   4.05  7.382   3.71  7.349
NH3388  +0.027  o  +0.007  o  +0.021  o      3.71  7.692   3.90  7.719   3.61  7.699
------------------------------------------------------------------------------------
 mean:  +0.001     +0.007     +0.001
stdev:   0.023      0.010      0.031
 m.e.:   0.008      0.003      0.010
 
OH3103  -0.042  X  -0.012  o  -0.031  X      4.08  8.721   6.99  8.679   4.33  8.709
OH3105  -0.245  X  -0.031  o  -0.213  X      3.70  8.489   5.06  8.245   3.51  8.458
OH3117  -0.097  o  +0.002  o  -0.099  o      3.59  8.537   4.54  8.439   3.39  8.539
OH3124  -0.164  o  -0.030  o  -0.135  o      3.44  8.468   4.02  8.304   3.45  8.439
OH3126  +0.084  X  +0.048  o  +0.037  X      4.43  8.718   6.75  8.803   4.55  8.766
OH3141  +0.077  X  +0.048  o  +0.030  X      3.66  8.702   5.34  8.779   3.72  8.750
OH3147  -0.069  X  +0.024  o  -0.093  X      4.19  8.698   5.09  8.628   4.15  8.722
OH3149  -0.152  o  -0.047  o  -0.105  o      3.93  8.569   4.22  8.416   3.65  8.521
OH3168  +0.659  X  -0.009  o  +0.668  X      4.43  8.643   9.49  9.302   4.26  8.634
OH3189  +0.018  o  +0.021  o  -0.003  o      3.89  8.480   4.65  8.497   3.87  8.501
OH3191  -0.018  o  +0.034  o  -0.052  o      3.50  8.410   4.28  8.392   3.37  8.444
OH3128  +0.253  X  -0.022  o  +0.275  X      3.83  8.622   6.65  8.875   3.27  8.600
OH3133  +0.029  o  +0.029  o  +0.000  o      3.95  8.180   4.59  8.209   3.95  8.209
OH3167  +0.062  o  -0.001  o  +0.063  o      3.60  8.385   4.22  8.448   3.43  8.384
OH3173  +0.016  o  +0.025  o  -0.009  o      2.53  8.159   2.99  8.175   2.62  8.184
OH3241  -0.321  X  -0.074  x  -0.247  X      4.57  8.463   6.85  8.143   4.69  8.390
OH3255  +0.106  o  +0.055  o  +0.051  o      3.93  8.583   4.47  8.690   4.03  8.639
------------------------------------------------------------------------------------
 mean:  -0.022     +0.008     -0.032
stdev:   0.089      0.031      0.066
 m.e.:   0.030      0.008      0.022
 


==> anc/ewlines.dat <==
 26.00  4690.136  3.686  -1.680  8.34 -5.26 -7.78   53.6   57.3   57.0  2600_4690136
 24.00  4708.018  3.168   0.110  7.90 -5.29 -7.61   55.1   58.4   58.8  2400_4708018
 26.00  4741.529  2.832  -2.000  8.15 -5.99 -7.81   69.8   73.2   72.3  2600_4741529
 22.00  4742.792  2.236   0.210  8.02 -6.19 -7.83   26.1   28.2   29.8  2200_4742792
 24.00  4756.137  3.104   0.090  7.87 -5.90 -7.85   60.6   63.8   65.1  2400_4756137
 22.00  4758.120  2.249   0.425  8.02 -6.20 -7.83   41.1   45.8   46.2  2200_4758120
 22.00  4759.272  2.256   0.514  8.02 -6.21 -7.83   45.7   50.1   49.7  2200_4759272
 26.00  4779.443  3.415  -2.310  7.90 -6.22 -7.81   39.2   43.6   44.0  2600_4779443
 26.00  4780.811  3.251  -3.360  8.10 -6.23 -7.80    7.9    9.3    9.3  2600_4780811
 26.00  4785.957  4.143  -1.930  7.73 -5.83 -7.83   23.9   27.4   27.5  2600_4785957
 26.00  4790.746  3.251  -3.240  7.59 -6.23 -7.85    7.8    7.3    9.0  2600_4790746
 27.00  4792.846  3.252  -0.067  8.04 -5.59 -7.66   31.4   36.6   36.3  2700_4792846
 24.00  4801.047  3.122  -0.131  7.86 -5.97 -7.83   46.7   49.9   50.7  2400_4801047
 28.00  4806.984  3.678  -0.640  8.07 -5.68 -7.71   54.3   58.1   58.6  2800_4806984
 26.00  4807.708  3.368  -2.200  7.78 -5.48 -7.61   45.4   48.3   48.7  2600_4807708
 26.00  4808.147  3.251  -2.790  8.10 -6.18 -7.80   26.3   29.8   29.8  2600_4808147
 26.00  4813.116  3.274  -2.890  8.16 -6.22 -7.80   17.1   18.7   18.7  2600_4813116
 28.00  4829.016  3.542  -0.330  8.25 -4.80 -7.81   74.2   78.6   77.5  2800_4829016
 26.00  4835.869  4.103  -1.500  8.40 -5.00 -7.77   46.8   50.6   49.2  2600_4835869
 22.00  4856.012  2.256   0.440  7.86 -6.11 -7.83   26.9   27.6   32.0  2200_4856012
 26.00  4882.144  3.417  -1.640  7.80 -5.37 -7.62   69.6   72.3   72.7  2600_4882144
 39.01  4883.684  1.084   0.070  0.00  0.00  0.00   53.5   55.9   53.4  3901_4883684
 26.00  4907.733  3.430  -1.840  7.80 -5.37 -7.62   57.9   61.3   61.9  2600_4907733
 22.00  4926.147  0.818  -2.170  7.80 -6.18 -7.84    6.8    7.5    8.2  2200_4926147
 26.00  4939.686  0.859  -3.340  7.19 -6.25 -7.86   93.8   97.6   98.8  2600_4939686
 28.00  4946.029  3.796  -1.290  8.18 -4.98 -7.82   21.9   26.5   25.6  2800_4946029
 26.00  4950.104  3.417  -1.670  7.80 -5.41 -7.61   72.1   75.4   75.0  2600_4950104
 26.00  4961.915  3.634  -2.290  7.95 -6.33 -7.84   26.7   29.5   29.7  2600_4961915
 26.00  4962.565  4.178  -1.290  8.32 -4.77 -7.76   51.4   56.1   55.7  2600_4962565
 24.00  4964.916  0.941  -2.527  8.24 -6.19 -7.86   34.2   36.8   38.7  2400_4964916
 24.00  4966.810  3.849  -0.950  7.97 -5.69 -7.84    7.5    2.9    5.0  2400_4966810
 26.00  4969.916  4.217  -0.710  8.41 -4.85 -7.78   68.6   72.2   72.0  2600_4969916
 22.00  4997.098  0.000  -2.118  6.85 -6.33 -7.83   26.4   32.6   32.1  2200_4997098
 28.00  4998.218  3.606  -0.780  8.07 -5.71 -7.76   52.1   56.8   56.0  2800_4998218
 22.00  4999.504  0.826   0.250  7.89 -6.25 -7.84  101.8  104.8  105.7  2200_4999504
 26.00  5001.862  3.882   0.010  7.97 -5.38 -7.65  136.2  138.0  140.0  2600_5001862
 26.00  5002.789  3.396  -1.580  7.79 -5.35 -7.61   72.9   72.5   73.4  2600_5002789
 25.00  5004.892  2.920  -1.630  7.76 -6.15 -7.83   13.0   15.0   15.4  2500_5004892
 22.01  5005.157  1.566  -2.550  8.47 -6.60 -7.94   21.2   27.3   24.8  2201_5005157
 22.00  5009.646  0.021  -2.259  6.82 -6.31 -7.83   19.5   23.1   24.9  2200_5009646
 28.00  5010.934  3.635  -0.870  8.18 -4.80 -7.82   47.7   52.2   51.6  2800_5010934
 26.00  5014.941  3.943  -0.250  7.96 -5.54 -7.65  111.9  114.5  114.2  2600_5014941
 22.00  5016.162  0.848  -0.574  7.90 -6.25 -7.84   57.7   63.4   63.7  2200_5016162
 26.00  5022.236  3.984  -0.530  7.95 -5.62 -7.65   92.3   95.2   95.1  2600_5022236
 22.00  5022.871  0.826  -0.434  7.89 -6.25 -7.84   69.9   74.9   76.1  2200_5022871
 22.00  5024.842  0.818  -0.602  7.89 -6.25 -7.84   65.3   70.2   72.2  2200_5024842
 26.00  5028.126  3.573  -1.474  7.78 -6.21 -7.80   72.4   77.4   76.4  2600_5028126
 22.00  5036.468  1.443   0.130  8.11 -5.94 -7.84   59.8   63.9   63.8  2200_5036468
 22.00  5039.959  0.021  -1.130  6.85 -6.33 -7.83   68.4   72.0   73.7  2200_5039959
 22.00  5043.588  0.836  -1.733  7.89 -6.25 -7.84   13.1   15.1   15.3  2200_5043588
  6.00  5052.167  7.685  -1.648  0.00 -4.51  0.00   33.0   36.9   33.7  0600_5052167
 22.00  5062.112  2.160  -0.464  8.06 -6.05 -7.83   14.7   16.9   17.9  2200_5062112
 22.00  5064.081  2.695  -0.270  7.56 -5.65 -7.63    5.0    7.1    6.9  2200_5064081
 22.00  5064.654  0.048  -0.991  6.82 -6.31 -7.83   80.9   85.1   85.9  2200_5064654
 26.00  5072.076  4.283  -1.031  8.33 -5.09 -7.67   70.0   72.2   71.4  2600_5072076
 26.00  5074.748  4.220  -0.200  8.32 -4.58 -7.77  118.1  123.7  123.0  2600_5074748
 26.00  5079.739  0.990  -3.220  7.16 -6.25 -7.86   93.2   93.1   99.1  2600_5079739
 28.00  5080.528  3.655   0.130  8.21 -5.21 -7.82   84.8   88.2   85.0  2800_5080528
 28.00  5082.339  3.658  -0.540  8.24 -4.89 -7.81   58.5   64.4   63.6  2800_5082339
 26.00  5083.338  0.958  -2.958  7.18 -6.25 -7.86  102.7  108.8  108.6  2600_5083338
 28.00  5102.958  1.676  -2.620  8.10 -6.38 -7.86   43.3   47.8   47.2  2800_5102958
 22.00  5113.448  1.443  -0.783  7.55 -6.12 -7.85   24.8   27.6   29.0  2200_5113448
 28.00  5115.389  3.834  -0.110  7.86 -5.66 -7.69   70.4   74.9   74.7  2800_5115389
 26.00  5123.719  1.011  -3.068  7.16 -6.25 -7.86   97.9  104.4  104.4  2600_5123719
 26.00  5127.358  0.915  -3.307  7.22 -6.25 -7.86   93.6   98.1   97.7  2600_5127358
 26.00  5127.681  0.052  -6.125  3.76 -6.33 -7.89   17.9   18.3   20.2  2600_5127681
 28.00  5137.070  1.676  -1.990  8.20 -6.12 -7.86   90.4   94.0   96.2  2800_5137070
 26.00  5137.395  4.178  -0.400  8.33 -4.75 -7.77   90.8   95.2   94.7  2600_5137395
 26.00  5145.094  2.198  -3.230  8.21 -6.19 -7.83   47.1   53.3   50.3  2600_5145094
 28.00  5146.480  3.706   0.120  8.10 -5.07 -7.83   72.9   75.3   75.0  2800_5146480
 22.00  5147.479  0.000  -2.012  6.78 -6.32 -7.84   34.5   35.8   39.6  2200_5147479
 22.00  5152.185  0.021  -2.024  6.77 -6.31 -7.84   33.5   37.1   39.2  2200_5152185
 28.00  5157.976  3.606  -1.590  8.09 -5.69 -7.77   18.6   21.9   21.2  2800_5157976
 26.00  5159.050  4.283  -0.820  8.33 -4.77 -7.77   64.3   68.7   68.0  2600_5159050
 22.00  5173.742  0.000  -1.118  6.78 -6.32 -7.84   63.3   68.0   68.4  2200_5173742
 22.01  5185.913  1.893  -1.350  8.37 -6.53 -7.91   60.2   68.3   64.6  2201_5185913
 22.00  5192.969  0.021  -1.006  6.78 -6.32 -7.84   78.8   82.8   84.6  2200_5192969
 26.00  5194.941  1.557  -2.090  6.29 -6.20 -7.87  125.5  131.2  132.2  2600_5194941
 26.00  5195.468  4.220  -0.002  8.31 -6.17 -7.67  100.4  105.2  105.0  2600_5195468
 26.00  5196.077  4.256  -0.451  8.33 -5.16 -7.67   71.8   75.3   75.2  2600_5196077
 26.01  5197.577  3.230  -2.100  8.48 -6.60 -7.95   77.3   84.9   80.6  2601_5197577
 26.00  5197.929  4.301  -1.640  8.33 -4.77 -7.77   33.4   36.5   36.7  2600_5197929
 24.00  5200.207  3.385  -0.660  7.91 -5.34 -7.62   21.1   21.2   25.4  2400_5200207
 26.00  5206.801  4.283  -2.530  8.31 -4.32 -7.76    5.5    5.6    6.5  2600_5206801
 22.00  5210.386  0.048  -0.884  6.77 -6.31 -7.84   82.7   84.4   84.9  2200_5210386
 22.01  5211.536  2.590  -1.356  8.48 -6.58 -7.85   31.8   38.7   35.9  2201_5211536
 26.00  5217.389  3.211  -1.097  7.88 -5.44 -7.58  113.7  115.3  118.1  2600_5217389
 29.00  5218.197  3.817   0.476  0.00  0.00  0.00   48.3   53.1   52.4  2900_5218197
 22.00  5219.700  0.021  -2.292  6.78 -6.32 -7.84   26.6   30.0   32.1  2200_5219700
 26.00  5223.187  3.635  -2.390  7.90 -6.31 -7.84   29.0   33.2   32.3  2600_5223187
 26.00  5225.525  0.110  -4.789  3.64 -6.33 -7.89   69.2   72.3   73.2  2600_5225525
 26.00  5228.403  4.220  -1.290  8.33 -5.13 -7.77   54.3   58.7   58.0  2600_5228403
 26.01  5234.625  3.221  -2.050  8.49 -6.60 -7.95   82.4   91.1   85.7  2601_5234625
 24.00  5238.964  2.709  -1.305  8.40 -5.54 -7.62   14.8   17.6   17.8  2400_5238964
 21.01  5239.813  1.455  -0.770  8.12 -6.37 -7.87   45.2   51.4   50.8  2101_5239813
 26.00  5242.491  3.634  -0.840  7.76 -6.33 -7.84   84.5   90.7   88.1  2600_5242491
 26.00  5243.773  4.256  -1.150  8.32 -4.61 -7.76   61.0   62.3   62.7  2600_5243773
 26.00  5247.049  0.087  -4.946  3.89 -6.33 -7.89   63.5   65.8   66.5  2600_5247049
 22.00  5247.291  2.103  -0.727  7.83 -5.38 -7.62    9.0    6.7    8.0  2200_5247291
 24.00  5247.566  0.961  -1.640  7.72 -6.12 -7.81   80.1   83.3   84.1  2400_5247566
 26.00  5250.208  0.121  -4.938  3.64 -6.33 -7.89   62.7   66.6   67.4  2600_5250208
 26.00  5250.645  2.198  -2.050  8.23 -6.19 -7.83   95.1   99.4   98.7  2600_5250645
 26.00  5253.023  2.279  -3.940  8.19 -6.31 -7.84   16.4   19.5   20.4  2600_5253023
 26.00  5253.461  3.283  -1.670  7.88 -5.46 -7.62   71.5   74.4   75.1  2600_5253461
 28.00  5259.466  3.740  -1.502  7.91 -4.88 -7.77    7.8    9.5    9.6  2800_5259466
 59.01  5259.728  0.633   0.080  0.00  0.00  0.00    4.6    3.1    3.1  5901_5259728
 22.00  5260.001  2.738  -0.180  7.77 -5.32 -7.63    6.9    7.8    8.8  2200_5260001
 20.00  5260.387  2.521  -1.900  7.79 -5.76 -7.72   28.1   32.3   32.7  2000_5260387
 26.01  5264.812  3.230  -3.190  8.61 -6.67 -7.95   44.5   51.9   47.9  2601_5264812
 24.00  5272.007  3.449  -0.422  8.40 -5.30 -7.64   21.3   23.8   23.6  2400_5272007
 58.01  5274.229  1.044  -0.323  0.00  0.00  0.00    6.5    7.8    7.3  5801_5274229
 24.00  5275.713  2.889  -0.054  8.02 -3.25 -7.65   60.7   61.6   69.5  2400_5275713
 26.00  5279.654  3.301  -3.440  7.30 -6.28 -7.87    3.6    3.6    3.8  2600_5279654
 24.01  5279.876  4.073  -2.100  8.41 -6.64 -7.97   16.8   17.9   17.8  2401_5279876
 27.00  5280.629  3.629  -0.030  7.84 -5.41 -7.68   17.8   19.3   21.2  2700_5280629
 26.01  5284.109  2.891  -3.190  8.54 -6.60 -7.91   53.2   62.1   57.0  2601_5284109
 26.00  5285.118  4.434  -1.640  8.07 -5.44 -7.60   23.9   25.2   26.7  2600_5285118
 26.00  5288.528  3.695  -1.670  7.78 -6.33 -7.84   52.5   56.5   55.1  2600_5288528
 39.01  5289.815  1.033  -1.850  0.00  0.00  0.00    3.3    4.1    3.7  3901_5289815
 24.00  5293.396  3.375  -1.360  7.51 -6.17 -7.85    4.5    5.9    4.4  2400_5293396
 22.00  5295.780  1.067  -1.633  6.44 -6.19 -7.84   12.4   14.0   14.2  2200_5295780
 24.00  5296.691  0.983  -1.400  7.72 -6.12 -7.81   89.5   94.8   96.9  2400_5296691
 24.00  5297.968  2.899  -0.060  8.03 -3.55 -7.71   63.9   70.0   71.3  2400_5297968
 26.00  5300.412  4.593  -1.750  8.20 -6.12 -7.79    4.3    5.0    4.7  2600_5300412
 24.00  5300.744  0.983  -2.120  7.72 -6.11 -7.81   54.9   60.2   61.5  2400_5300744
 26.00  5301.327  4.386  -2.750  8.24 -5.13 -7.78    1.8    3.0    2.1  2600_5301327
 23.01  5303.255  2.276  -1.936  8.43 -6.57 -7.87    4.3    4.9    4.4  2301_5303255
 24.01  5305.853  3.827  -2.357  8.41 -6.46 -7.89   24.0   30.0   26.3  2401_5305853
 26.00  5308.707  4.256  -2.500  8.33 -5.13 -7.77    4.8    5.2    6.0  2600_5308707
 24.00  5312.871  3.449  -0.562  8.40 -5.33 -7.64   16.7   17.6   18.3  2400_5312871
 24.01  5313.563  4.073  -1.650  8.41 -6.64 -7.97   29.1   35.4   32.2  2401_5313563
 21.01  5318.349  1.357  -2.040  8.16 -6.58 -7.94   13.2   16.6   15.9  2101_5318349
 60.01  5319.815  0.550  -0.210  0.00  0.00  0.00    8.9   12.1   11.4  6001_5319815
 26.00  5320.039  3.642  -2.540  8.49 -5.86 -7.84   16.4   19.7   21.1  2600_5320039
 26.00  5321.109  4.434  -1.440  8.23 -5.06 -7.77   37.8   41.6   41.9  2600_5321109
 26.00  5322.041  2.279  -3.030  8.01 -6.11 -7.84   58.2   60.3   61.7  2600_5322041
 26.01  5325.553  3.221  -2.600  8.49 -6.60 -7.95   39.9   45.4   43.5  2601_5325553
 26.00  5326.140  3.573  -1.549  7.62 -6.16 -7.80   31.8   36.2   36.2  2600_5326140
 24.00  5329.142  2.913  -0.064  8.03 -3.81 -7.71   66.8   70.7   70.7  2400_5329142
 26.00  5329.987  4.076  -1.300  7.66 -6.11 -7.85   47.4   50.6   49.3  2600_5329987
 58.01  5330.556  0.869  -0.760  0.00  0.00  0.00    2.0    3.7    3.2  5801_5330556
 26.00  5332.899  1.557  -2.940  6.33 -6.20 -7.87   80.1   84.3   86.2  2600_5332899
 22.01  5336.771  1.582  -1.700  8.21 -6.72 -7.95   69.9   77.4   73.6  2201_5336771
 26.00  5339.928  3.266  -0.680  7.87 -5.45 -7.62  141.1  142.6  144.5  2600_5339928
 24.00  5340.472  3.438  -0.731  8.40 -5.35 -7.64   12.1   14.1   13.8  2400_5340472
 27.00  5342.695  4.021   0.690  8.33 -4.93 -7.72   30.1   33.9   34.0  2700_5342695
 24.00  5344.789  3.449  -1.060  8.40 -5.34 -7.64    7.2    9.8    8.9  2400_5344789
 28.00  5347.705  3.796  -2.040  8.18 -5.07 -7.82    4.9    5.6    5.8  2800_5347705
 24.00  5348.312  1.004  -1.290  7.72 -6.11 -7.81  100.2  104.3  105.1  2400_5348312
 20.00  5349.465  2.709  -1.178  6.43 -5.89 -7.80   88.2   90.6   90.7  2000_5349465
 21.00  5356.091  1.865   0.120  8.10 -6.02 -7.84    2.0    2.9    2.2  2100_5356091
 27.00  5359.192  4.149   0.340  8.32 -5.04 -7.72    9.8   10.8   10.8  2700_5359192
 26.00  5364.858  4.446   0.220  8.27 -5.08 -7.77  125.3  130.7  131.4  2600_5364858
 26.00  5365.396  3.573  -1.440  7.40 -6.21 -7.80   71.8   74.2   73.8  2600_5365396
 26.00  5373.698  4.473  -0.860  8.05 -5.44 -7.60   60.9   64.9   64.2  2600_5373698
 26.00  5376.826  4.294  -2.310  8.17 -5.98 -7.84   13.3   15.9   15.7  2600_5376826
 26.00  5379.574  3.695  -1.480  7.76 -6.32 -7.84   58.3   63.2   62.3  2600_5379574
  6.00  5380.337  7.685  -1.842  0.00 -4.66  0.00   20.2   25.4   22.2  0600_5380337
 22.01  5381.015  1.566  -2.080  8.20 -6.73 -7.96   53.4   62.2   59.2  2201_5381015
 27.00  5381.768  4.240  -0.032  8.37 -4.99 -7.72    4.3    6.4    6.4  2700_5381768
 26.00  5385.579  3.695  -2.970  7.13 -6.32 -7.87    5.9    6.2    6.6  2600_5385579
 26.00  5389.479  4.415  -0.410  8.27 -4.94 -7.77   80.9   86.1   86.4  2600_5389479
 26.00  5393.167  3.241  -0.910  7.87 -5.50 -7.62  139.3  140.2  144.3  2600_5393167
 26.00  5395.215  4.446  -2.170  8.27 -5.41 -7.77   19.0   21.0   21.7  2600_5395215
 26.00  5398.277  4.446  -0.670  8.28 -4.68 -7.76   71.1   76.2   75.2  2600_5398277
 14.00  5398.845  5.613  -3.040  0.00  0.00  0.00    3.4    4.6    4.8  1400_5398845
 26.00  5401.264  4.320  -1.920  8.28 -5.18 -7.76   24.8   27.7   27.4  2600_5401264
 39.01  5402.774  1.839  -0.510  0.00  0.00  0.00   10.8   12.9   11.3  3901_5402774
 26.00  5406.770  4.371  -1.720  8.25 -4.32 -7.77   34.5   38.2   38.1  2600_5406770
 26.00  5409.133  4.371  -1.300  8.26 -4.58 -7.78   51.7   57.3   57.0  2600_5409133
 26.00  5410.910  4.473   0.280  8.21 -5.06 -7.77  123.2  126.9  126.8  2600_5410910
 26.00  5412.798  4.434  -1.890  8.23 -5.13 -7.78   17.0   19.5   20.1  2600_5412798
 26.01  5414.073  3.221  -3.790  8.61 -6.67 -7.95   24.7   30.4   28.0  2601_5414073
 22.01  5418.751  1.582  -1.999  8.20 -6.58 -7.86   48.2   55.5   52.6  2201_5418751
 26.01  5425.257  3.199  -3.360  8.48 -6.60 -7.95   40.0   46.0   42.8  2601_5425257
 22.00  5426.237  0.021  -3.006  6.33 -6.30 -7.84    6.5    8.2    8.2  2200_5426237
 26.01  5427.826  6.724  -1.664  8.54 -6.53 -7.91    7.3    5.6    5.0  2601_5427826
 26.00  5434.523  1.011  -2.122  7.15 -6.30 -7.87  184.9  187.0  193.1  2600_5434523
 28.00  5435.855  1.986  -2.590  8.25 -6.34 -7.85   49.4   54.2   53.7  2800_5435855
 26.00  5436.297  4.386  -1.540  8.24 -5.00 -7.78   37.3   40.3   40.3  2600_5436297
 26.00  5436.587  2.279  -3.390  8.23 -6.31 -7.84   38.2   41.3   42.3  2600_5436587
 26.00  5441.354  4.312  -1.730  8.25 -4.75 -7.78   29.4   32.7   33.0  2600_5441354
 26.00  5445.042  4.386  -0.020  8.24 -4.58 -7.78  117.3  122.0  122.1  2600_5445042
 22.00  5453.643  1.443  -1.610  7.92 -6.12 -7.85    4.5    5.5    6.9  2200_5453643
 27.00  5454.572  4.072  -0.238  8.34 -4.92 -7.71   13.0   14.1   13.5  2700_5454572
 26.00  5461.550  4.446  -1.900  8.28 -4.94 -7.77   23.9   27.2   26.9  2600_5461550
 26.00  5463.271  4.434   0.110  8.22 -4.96 -7.77   93.4   98.1   97.4  2600_5463271
 26.00  5464.278  4.143  -1.720  7.94 -5.61 -7.83   35.7   40.2   39.5  2600_5464278
 28.00  5468.100  3.847  -1.610  8.20 -5.07 -7.81   11.5   13.9   13.1  2800_5468100
 26.00  5470.092  4.446  -1.810  8.28 -4.85 -7.78   22.3   27.1   26.6  2600_5470092
 22.00  5471.197  1.443  -1.400  8.04 -6.15 -7.85    7.3    9.1    9.1  2200_5471197
 26.00  5473.164  4.191  -2.140  8.34 -4.73 -7.68   17.2   19.8   19.9  2600_5473164
 26.00  5473.900  4.154  -0.760  8.38 -5.19 -7.63   74.6   80.1   78.7  2600_5473900
 28.00  5475.425  3.833  -2.100  8.06 -4.89 -7.83    5.5    4.8    5.3  2800_5475425
 26.00  5483.098  4.154  -1.580  8.41 -5.54 -7.67   41.8   45.0   44.6  2600_5483098
 21.00  5484.626  1.851   0.080  8.16 -5.94 -7.83    2.3    2.8    3.3  2100_5484626
 26.00  5487.144  4.415  -1.530  8.26 -4.53 -7.77   30.8   33.9   33.8  2600_5487144
 14.00  5488.983  5.613  -0.530  0.00  0.00  0.00   16.9   21.7   19.5  1400_5488983
 22.00  5490.150  1.460  -0.933  8.17 -5.82 -7.85   20.3   23.0   24.5  2200_5490150
 26.00  5491.840  4.186  -2.400  8.16 -5.89 -7.83   10.8   13.8   13.1  2600_5491840
 26.00  5493.497  4.103  -1.840  8.41 -5.38 -7.67   34.5   36.2   36.4  2600_5493497
 28.00  5494.876  4.105  -1.160  8.31 -5.69 -7.73   14.7   19.7   19.0  2800_5494876
 26.00  5501.464  0.958  -2.950  7.18 -6.30 -7.87  110.1  115.5  115.5  2600_5501464
 24.01  5502.067  4.168  -1.990  8.41 -6.63 -7.93   15.7   19.3   18.7  2401_5502067
 22.00  5503.897  2.578   0.020  8.19 -6.11 -7.83   11.7   12.6   13.3  2200_5503897
 26.00  5506.778  0.990  -2.797  7.16 -6.30 -7.87  120.9  125.7  126.2  2600_5506778
 20.00  5512.980  2.932  -0.290  8.52 -4.05 -7.36   86.2   92.9   92.3  2000_5512980
 26.00  5517.069  4.209  -2.370  0.00  0.00  0.00   15.7   17.3   17.7  2600_5517069
 14.00  5517.533  5.082  -2.384  8.38  0.00  0.00   12.4   16.0   15.1  1400_5517533
 26.00  5522.447  4.209  -1.550  7.95 -6.20 -7.62   41.4   45.3   44.8  2600_5522447
 26.01  5525.125  3.267  -4.609  8.61 -6.52 -7.88    8.4   10.8   11.3  2601_5525125
 21.01  5526.790  1.768   0.130  8.33 -6.64 -7.87   73.7   83.9   79.5  2101_5526790
 26.01  5534.847  3.245  -2.930  8.48 -6.60 -7.94   53.8   59.2   53.5  2601_5534847
 26.00  5539.284  3.642  -2.660  7.41 -6.32 -7.85   14.9   17.8   17.8  2600_5539284
 26.00  5543.937  4.217  -1.140  8.38 -6.15 -7.63   58.5   62.8   62.7  2600_5543937
 26.00  5546.500  4.371  -1.310  8.25 -6.11 -7.77   47.9   51.4   51.1  2600_5546500
 26.00  5549.948  3.695  -2.910  7.21 -6.32 -7.87   11.1    9.9   10.7  2600_5549948
 21.01  5552.224  1.455  -2.270  8.16 -6.48 -7.87    4.1    5.8    4.8  2101_5552224
 26.00  5552.691  4.956  -1.990  8.72 -5.02 -7.56    6.5    8.4    8.7  2600_5552691
 26.00  5559.638  4.988  -1.830  0.00  0.00  0.00    7.7    8.4    7.8  2600_5559638
 26.00  5565.704  4.607  -0.285  8.15 -5.63 -7.56   74.5   79.4   80.7  2600_5565704
 26.00  5568.072  4.154  -1.761  8.39 -5.21 -7.65    2.5    2.8    3.4  2600_5568072
 26.00  5568.867  3.635  -2.950  7.85 -6.31 -7.84    7.5    9.9   10.1  2600_5568867
 26.00  5569.618  3.417  -0.540  7.88 -5.47 -7.62  155.0  153.9  158.3  2600_5569618
 26.00  5576.090  3.430  -1.000  7.88 -5.49 -7.62  115.5  117.6  118.4  2600_5576090
 26.00  5577.031  5.033  -1.550  8.84 -4.93 -7.61   10.4   13.0   12.8  2600_5577031
  8.00  5577.339  1.967  -8.204  0.15  0.00  0.00    2.4    4.0    3.4  0800_5577339
 28.00  5578.711  1.676  -2.640  7.73 -6.24 -7.86   52.6   57.2   57.4  2800_5578711
 20.00  5581.965  2.523  -0.710  7.75 -6.07 -7.79   91.6   93.4   94.8  2000_5581965
 26.00  5587.573  4.143  -1.850  7.98 -5.36 -7.54   31.9   35.6   34.5  2600_5587573
 28.00  5587.853  1.935  -2.140  8.10 -6.40 -7.85   52.5   58.5   56.3  2800_5587853
 28.00  5589.357  3.898  -1.140  8.11 -5.80 -7.81   25.2   30.2   29.0  2800_5589357
 20.00  5590.114  2.521  -0.710  7.75 -6.07 -7.79   86.7   94.6   93.3  2000_5590114
 26.00  5595.075  5.064  -1.770  8.87 -5.68 -7.67    6.0    7.4    6.7  2600_5595075
 26.00  5600.226  4.260  -1.808  7.91 -5.55 -7.58   26.4   28.2   30.8  2600_5600226
 26.00  5608.974  4.209  -2.400  7.95 -5.19 -7.62   10.3   12.0   11.5  2600_5608974
 26.00  5618.631  4.209  -1.380  8.02 -5.53 -7.66   47.7   52.7   52.4  2600_5618631
 26.00  5619.587  4.386  -1.700  8.25 -4.59 -7.78   33.1   35.9   35.8  2600_5619587
 28.00  5625.312  4.089  -0.700  8.38 -5.35 -7.77   36.7   39.4   40.0  2800_5625312
 26.00  5633.975  4.991  -0.270  8.84 -5.45 -7.69   62.5   67.0   66.4  2600_5633975
 26.00  5635.824  4.256  -1.890  8.27 -4.73 -7.68   33.0   36.7   37.3  2600_5635824
 26.00  5636.696  3.640  -2.610  7.59 -6.30 -7.85   20.1   21.5   21.9  2600_5636696
 26.00  5638.262  4.220  -0.870  8.29 -5.18 -7.63   75.9   80.5   79.7  2600_5638262
 22.00  5648.567  2.495  -0.260  7.75 -5.22 -7.60    9.7   11.7   11.8  2200_5648567
 26.00  5650.020  5.099  -0.920  8.83 -3.86 -7.59   35.2   39.1   39.4  2600_5650020
 26.00  5650.704  5.085  -0.960  8.87 -5.67 -7.67   35.5   38.8   37.4  2600_5650704
 26.00  5651.470  4.473  -2.000  8.21 -5.00 -7.78   18.1   20.7   20.1  2600_5651470
 26.00  5652.320  4.260  -1.950  7.91 -6.20 -7.62   25.9   28.8   28.8  2600_5652320
 26.00  5653.889  4.386  -1.640  8.25 -4.22 -7.79   35.0   38.8   39.2  2600_5653889
 23.00  5657.435  1.064  -1.020  7.93 -6.16 -7.85    5.9    6.1    7.0  2300_5657435
 26.00  5661.348  4.284  -2.020  7.91 -5.52 -7.63   21.0   24.7   24.3  2600_5661348
 26.00  5662.515  4.178  -0.541  8.28 -5.60 -7.58   90.3   95.5   95.0  2600_5662515
 21.01  5667.149  1.500  -1.240  8.16 -6.60 -7.93   26.8   34.1   34.3  2101_5667149
 23.00  5668.361  1.081  -1.030  7.92 -6.16 -7.85    6.2    7.0    7.3  2300_5668361
 21.01  5669.042  1.500  -1.120  8.16 -6.60 -7.93   29.7   36.5   33.7  2101_5669042
 23.00  5670.853  1.081  -0.420  6.72 -6.26 -7.85   18.9   21.7   22.6  2300_5670853
 26.00  5672.267  4.584  -2.800  8.12 -6.06 -7.79    2.5    1.7    1.9  2600_5672267
 26.00  5679.025  4.652  -0.920  8.15 -5.63 -7.61   57.1   61.8   60.7  2600_5679025
 26.00  5680.241  4.186  -2.580  7.65 -6.12 -7.85   10.1   12.2   11.4  2600_5680241
 28.00  5682.198  4.105  -0.470  8.32 -5.44 -7.82   47.4   52.4   52.2  2800_5682198
 21.01  5684.202  1.507  -1.050  8.16 -6.60 -7.93   33.2   40.5   39.1  2101_5684202
 14.00  5684.484  4.954  -1.650  8.25 -4.52  0.00   57.2   64.5   62.6  1400_5684484
 26.00  5696.102  4.548  -1.990  8.28 -5.14 -7.77   12.5   14.3   14.3  2600_5696102
 26.00  5701.545  2.559  -2.216  8.17 -6.05 -7.84   80.4   85.3   85.0  2600_5701545
 26.00  5705.466  4.301  -1.600  8.29 -5.51 -7.63   35.8   40.2   40.0  2600_5705466
 22.00  5716.457  2.297  -0.700  7.84 -5.37 -7.62    6.2    7.0    6.6  2200_5716457
 24.00  5729.178  3.845  -1.058  7.28 -5.98 -7.84    3.5    2.7    2.3  2400_5729178
 26.00  5731.762  4.256  -1.300  8.29 -5.18 -7.63   56.5   59.9   59.9  2600_5731762
 26.00  5732.275  4.991  -1.560  8.84 -5.00 -7.59   14.3   17.0   16.9  2600_5732275
 22.00  5739.464  2.249  -0.600  7.81 -6.07 -7.83    6.9    9.4    9.1  2200_5739464
 26.00  5752.023  4.548  -1.267  8.27 -4.96 -7.67   52.8   56.4   56.1  2600_5752023
 26.00  5753.121  4.260  -0.760  7.98 -5.53 -7.65   74.2   77.0   77.8  2600_5753121
 14.00  5753.623  5.616  -0.830  0.00  0.00  0.00   44.8   51.3   49.6  1400_5753623
 28.00  5754.655  1.935  -2.330  8.20 -6.12 -7.85   71.4   76.4   77.2  2800_5754655
 26.00  5759.544  4.301  -2.220  8.29 -6.16 -7.58   10.8   12.8   12.8  2600_5759544
 26.00  5760.345  3.642  -2.490  7.87 -6.32 -7.84   20.7   22.2   23.3  2600_5760345
 28.00  5760.828  4.105  -0.800  8.29 -5.67 -7.71   33.0   36.2   35.5  2800_5760828
 26.00  5775.080  4.220  -1.203  8.29 -5.60 -7.58   57.6   61.8   61.2  2600_5775080
 26.00  5778.455  2.588  -3.590  8.17 -6.05 -7.84   20.7   24.0   24.5  2600_5778455
 26.00  5784.657  3.396  -2.670  7.88 -5.50 -7.62   24.5   27.2   27.5  2600_5784657
 24.00  5787.965  3.322  -0.083  8.00 -4.55 -7.49   44.2   47.9   49.2  2400_5787965
 26.00  5793.913  4.220  -1.700  8.32 -5.38 -7.67   33.3   36.0   35.6  2600_5793913
 28.00  5805.213  4.167  -0.640  8.34 -4.98 -7.82   39.6   44.5   43.5  2800_5805213
 26.00  5811.917  4.143  -2.430  7.58 -6.09 -7.85   10.9   12.5   12.4  2600_5811917
 26.00  5814.805  4.283  -1.970  8.32 -5.54 -7.67   22.4   25.3   25.6  2600_5814805
 26.00  5827.875  3.283  -3.410  8.06 -5.49 -7.67   11.3   12.2   12.0  2600_5827875
 26.00  5835.098  4.256  -2.370  8.31 -5.20 -7.72   12.8   13.9   14.7  2600_5835098
 26.00  5837.700  4.294  -2.340  7.68 -5.26 -7.72    8.9   10.4    9.9  2600_5837700
 24.00  5844.593  3.013  -1.760  8.18 -6.19 -7.85    5.2    4.8    4.0  2400_5844593
 26.00  5845.266  5.033  -1.820  8.84 -5.00 -7.59    6.7    8.3    7.4  2600_5845266
 28.00  5846.986  1.676  -3.210  7.87 -6.29 -7.86   21.8   25.4   25.4  2800_5846986
 26.00  5849.682  3.695  -2.990  7.74 -6.23 -7.84    7.2    9.8    8.6  2600_5849682
 26.00  5852.217  4.548  -1.330  8.28 -5.00 -7.77   38.4   43.0   42.7  2600_5852217
 26.00  5853.149  1.485  -5.280  7.28 -6.24 -7.85    5.6    7.4    7.8  2600_5853149
 26.00  5855.091  4.607  -1.760  8.28 -5.15 -7.77   21.4   24.2   24.1  2600_5855091
 26.00  5856.083  4.294  -1.640  7.94 -5.68 -7.84   30.6   34.8   34.7  2600_5856083
 26.00  5858.779  4.220  -2.260  8.44 -5.05 -7.75   12.5   14.0   13.8  2600_5858779
 26.00  5859.578  4.548  -0.398  8.27 -4.32 -7.67   69.7   74.2   74.3  2600_5859578
 26.00  5861.107  4.283  -2.450  8.32 -4.56 -7.72    8.1    9.1    9.0  2600_5861107
 26.00  5862.353  4.548  -0.058  8.28 -4.58 -7.67   86.0   91.6   90.8  2600_5862353
 22.00  5866.452  1.067  -0.840  7.81 -6.19 -7.82   44.0   48.5   50.3  2200_5866452
 20.00  5867.562  2.932  -0.801  8.42 -4.71 -7.46   22.3   26.0   26.0  2000_5867562
 14.00  5873.764  4.930  -2.610  0.00  0.00  0.00    7.6    6.8    7.0  1400_5873764
 26.00  5880.029  4.558  -1.940  8.41 -5.00 -7.76   10.3   11.2   11.6  2600_5880029
 22.00  5880.273  1.053  -2.045  7.31 -6.27 -7.85    3.4    8.6    7.3  2200_5880273
 26.00  5881.279  4.607  -1.840  8.29 -4.95 -7.77   13.1   17.5   16.5  2600_5881279
 26.00  5902.485  4.593  -1.810  8.11 -6.31 -7.81   13.1   15.1   15.4  2600_5902485
 22.00  5903.317  1.067  -2.145  6.31 -6.27 -7.86    4.9    5.4    6.0  2200_5903317
 26.00  5905.689  4.652  -0.730  8.27 -5.20 -7.77   55.6   59.9   59.2  2600_5905689
 26.00  5909.970  3.211  -2.780  8.07 -5.49 -7.67   29.7   34.2   33.4  2600_5909970
 26.00  5916.249  2.453  -2.994  8.01 -6.33 -7.84   52.2   55.7   57.0  2600_5916249
 22.00  5922.110  1.046  -1.466  7.92 -6.22 -7.80   19.7   22.0   23.5  2200_5922110
 26.00  5927.786  4.652  -1.090  8.28 -5.44 -7.77   42.9   45.3   44.3  2600_5927786
 26.00  5929.667  4.548  -1.410  8.28 -5.99 -7.77   37.9   41.4   41.4  2600_5929667
 26.00  5930.173  4.652  -0.230  8.27 -5.28 -7.77   86.1   90.0   88.3  2600_5930173
 26.00  5934.653  3.929  -1.170  7.70 -5.36 -7.60   74.3   76.6   75.8  2600_5934653
 14.00  5948.541  5.082  -1.230  8.33 -4.27  0.00   85.1   93.2   91.1  1400_5948541
 26.00  5952.716  3.984  -1.440  6.38 -6.23 -7.87   52.3   53.3   54.1  2600_5952716
 26.00  5956.692  0.859  -4.605  4.43 -6.27 -7.88   49.1   53.5   53.9  2600_5956692
 22.00  5965.828  1.879  -0.409  6.99 -6.20 -7.84   23.4   24.1   25.2  2200_5965828
 26.00  5969.559  4.283  -2.730  8.33 -5.38 -7.67    6.2    4.0    3.9  2600_5969559
 26.00  5976.157  4.294  -2.551  7.65 -6.21 -7.84    1.9    1.1    1.3  2600_5976157
 22.00  5978.543  1.873  -0.496  6.99 -6.20 -7.84   22.3   26.7   27.3  2200_5978543
 26.00  5983.673  4.548  -1.878  8.28 -4.61 -7.67   66.1   68.9   69.6  2600_5983673
 26.00  5984.814  4.733  -0.343  8.25 -5.69 -7.53   80.7   83.0   81.5  2600_5984814
 26.00  5987.066  4.795  -0.556  8.25 -5.76 -7.56   64.9   69.0   68.1  2600_5987066
 26.01  5991.376  3.153  -3.557  8.54 -6.53 -7.91   28.7   35.2   31.4  2601_5991376
 26.00  6003.010  3.882  -1.120  7.66 -5.48 -7.60   83.3   85.0   85.2  2600_6003010
 28.00  6007.306  1.676  -3.330  6.97 -6.40 -7.86   23.9   26.7   27.7  2800_6007306
 28.00  6025.751  4.236  -1.760  8.28 -5.37 -7.83    4.6    6.5    6.2  2800_6025751
 26.00  6027.050  4.076  -1.210  7.95 -6.16 -7.83   61.8   66.7   66.6  2600_6027050
 26.00  6034.033  4.312  -2.420  8.20 -5.55 -7.63    6.1    8.4   10.1  2600_6034033
 28.00  6039.296  4.236  -2.030  8.33 -6.00 -7.83    1.0    2.3    3.0  2800_6039296
 58.01  6043.373  1.206  -0.772  0.00  0.00  0.00    1.7    2.3    1.8  5801_6043373
 26.00  6054.072  4.371  -2.310  8.22 -5.18 -7.63    9.8   10.5   10.7  2600_6054072
 23.00  6058.139  1.043  -1.374  7.60 -5.47 -7.29    3.0    4.4    4.5  2300_6058139
 22.00  6064.629  1.046  -1.944  6.85 -6.34 -7.85    7.5    9.0    9.8  2200_6064629
 26.00  6065.482  2.608  -1.530  8.01 -6.34 -7.84  117.8  123.3  125.1  2600_6065482
 14.00  6067.624  5.082  -2.980  0.00  0.00  0.00    2.3    3.7    3.3  1400_6067624
 26.00  6082.708  2.223  -3.573  6.89 -6.26 -7.85   31.2   35.3   35.8  2600_6082708
 26.01  6084.111  3.199  -3.808  8.54 -6.54 -7.91   19.7   25.7   23.0  2601_6084111
 27.00  6086.658  3.409  -1.040  7.95 -6.02 -7.81    2.2    3.7    3.5  2700_6086658
 22.00  6092.798  1.887  -1.379  8.13 -5.95 -7.83    4.6    4.7    4.2  2200_6092798
 27.00  6093.143  1.740  -2.440  7.32 -6.37 -7.86    9.7   10.7   11.2  2700_6093143
 26.00  6093.666  4.607  -1.500  8.29 -5.15 -7.77   29.9   34.4   33.8  2600_6093666
 26.00  6094.364  4.652  -1.940  8.29 -4.77 -7.77   18.8   21.3   21.0  2600_6094364
 26.00  6096.662  3.984  -1.930  7.66 -5.36 -7.60   35.6   40.7   40.7  2600_6096662
 26.00  6098.280  4.558  -1.880  8.42 -5.13 -7.77   15.5   18.4   18.1  2600_6098280
 22.00  6098.694  3.062  -0.010  7.78 -5.33 -7.63    6.0    6.9    5.9  2200_6098694
 26.00  6105.152  4.548  -2.050  8.29 -4.22 -7.77   11.2   13.4   12.8  2600_6105152
 28.00  6108.107  1.676  -2.450  7.69 -6.30 -7.86   63.0   67.8   68.3  2800_6108107
 28.00  6111.066  4.088  -0.870  8.16 -4.06 -7.84   33.8   38.8   37.9  2800_6111066
 23.00  6111.645  1.043  -0.715  7.59 -5.47 -7.29   10.7   13.9   13.9  2300_6111645
 26.01  6113.322  3.221  -4.158  8.53 -6.54 -7.91    8.9   13.0   11.0  2601_6113322
 26.00  6120.244  0.915  -5.950  4.43 -6.27 -7.88    5.7    5.6    6.1  2600_6120244
 22.00  6121.006  1.879  -0.912  8.11 -5.82 -7.72    3.0    4.0    4.4  2200_6121006
 14.00  6125.021  5.613  -0.930  0.00  0.00  0.00   31.6   38.5   36.7  1400_6125021
 22.00  6126.217  1.067  -1.425  6.85 -6.35 -7.85   21.6   24.3   25.2  2200_6126217
 26.00  6127.909  4.143  -0.718  7.97 -5.96 -7.82   45.9   48.9   49.2  2600_6127909
 24.01  6129.226  4.750  -2.440  8.41 -6.66 -7.93    4.4    1.0    1.6  2401_6129226
 28.00  6130.130  4.266  -0.960  8.44 -6.02 -7.81   21.1   23.7   23.3  2800_6130130
 28.00  6133.963  4.088  -1.830  8.16 -4.80 -7.84    5.0    6.5    6.1  2800_6133963
 23.00  6135.361  1.051  -0.746  7.59 -6.16 -7.85   10.0   11.4   11.6  2300_6135361
 26.00  6136.993  2.198  -2.950  8.22 -6.20 -7.82   58.8   62.0   62.4  2600_6136993
 26.01  6141.033  3.230  -5.104  8.53 -6.54 -7.91    4.7    1.7    1.9  2601_6141033
 14.00  6142.483  5.619  -0.920  0.00  0.00  0.00   33.2   40.3   38.1  1400_6142483
 14.00  6145.016  5.616  -0.820  0.00  0.00  0.00   37.9   45.6   43.8  1400_6145016
 26.01  6149.258  3.889  -2.724  8.53 -6.53 -7.88   35.3   41.5   37.9  2601_6149258
 23.00  6150.157  0.301  -1.780  5.89 -6.24 -7.86   11.0   13.0   14.6  2300_6150157
 26.00  6151.617  2.176  -3.299  8.19 -6.20 -7.82   48.3   52.4   53.5  2600_6151617
 11.00  6154.226  2.102  -1.560  7.85 -4.39  0.00   35.9   39.3   39.6  1100_6154226
 14.00  6155.693  5.619  -1.690  0.00  0.00  0.00    5.7    6.6    7.4  1400_6155693
 26.00  6157.725  4.076  -1.260  7.70 -6.06 -7.84   58.0   62.6   61.4  2600_6157725
 26.00  6159.368  4.607  -1.970  8.28 -4.61 -7.77   13.0   14.6   14.1  2600_6159368
 11.00  6160.747  2.104  -1.260  7.85 -4.39  0.00   56.4   61.3   62.5  1100_6160747
 20.00  6161.297  2.523  -1.020  7.49 -4.69 -7.50   56.1   59.9   59.8  2000_6161297
 26.00  6165.361  4.143  -1.550  7.94 -6.16 -7.83   42.6   47.1   47.4  2600_6165361
 20.00  6166.439  2.521  -0.900  7.48 -4.69 -7.50   70.2   74.9   74.7  2000_6166439
 20.00  6169.042  2.523  -0.550  7.48 -4.69 -7.50   90.7   95.8   96.0  2000_6169042
 20.00  6169.563  2.526  -0.270  7.49 -4.69 -7.50  113.5  118.7  118.6  2000_6169563
 26.00  6173.341  2.223  -2.880  8.22 -6.19 -7.81   65.0   68.7   69.2  2600_6173341
 28.00  6175.360  4.089  -0.530  8.37 -4.89 -7.77   46.3   50.9   50.2  2800_6175360
 28.00  6176.807  4.088  -0.530  8.16 -5.21 -7.84   62.3   67.7   66.4  2800_6176807
 28.00  6177.236  1.826  -3.500  7.63 -6.15 -7.83   13.0   14.6   16.3  2800_6177236
 28.00  6177.543  4.236  -2.141  8.36 -5.65 -7.69    1.6    1.9    2.5  2800_6177543
 26.01  6179.384  5.569  -2.602  8.49 -6.53 -7.91    3.1    3.4    2.7  2601_6179384
 26.00  6180.203  2.727  -2.780  8.17 -6.09 -7.80   48.6   53.1   52.6  2600_6180203
 28.00  6186.709  4.105  -0.960  8.31 -4.80 -7.82   29.2   35.0   34.4  2800_6186709
 26.00  6187.398  2.832  -4.339  8.16 -5.93 -7.75    4.9    3.3    4.3  2600_6187398
 26.00  6187.987  3.943  -1.720  7.66 -5.48 -7.60   46.2   50.1   49.7  2600_6187987
 27.00  6188.996  1.710  -2.450  7.35 -6.37 -7.86   10.5   12.2   12.5  2700_6188996
 26.00  6199.507  2.559  -4.430  8.23 -6.32 -7.84    9.5    4.2    4.5  2600_6199507
 26.00  6200.314  2.608  -2.437  8.01 -6.11 -7.84   70.6   75.3   74.5  2600_6200314
 28.00  6204.600  4.088  -1.130  8.24 -5.72 -7.78   19.4   24.0   24.3  2800_6204600
 26.00  6213.429  2.223  -2.660  8.22 -6.20 -7.82   79.1   85.1   85.8  2600_6213429
 26.00  6219.279  2.198  -2.433  8.19 -6.20 -7.82   87.0   90.3   89.7  2600_6219279
 22.00  6220.500  2.677  -0.140  7.71 -5.59 -7.60    7.9    6.9    9.3  2200_6220500
 26.00  6220.776  3.882  -2.460  7.69 -5.36 -7.61   17.6   19.9   20.1  2600_6220776
 28.00  6223.981  4.105  -0.990  8.32 -5.23 -7.82   26.5   29.9   29.7  2800_6223981
 23.00  6224.529  0.287  -2.010  6.09 -6.24 -7.86    6.4    6.1    7.2  2300_6224529
 26.00  6226.730  3.883  -2.220  7.73 -5.35 -7.61   27.8   31.3   31.8  2600_6226730
 26.00  6229.225  2.845  -2.970  8.16 -6.09 -7.79   31.1   33.5   33.0  2600_6229225
 28.00  6230.090  4.105  -1.260  8.32 -5.79 -7.82   17.9   21.4   20.7  2800_6230090
 26.00  6232.639  3.654  -1.271  7.91 -5.45 -7.58   80.9   84.6   85.5  2600_6232639
 23.00  6233.164  0.275  -2.070  6.13 -6.24 -7.86    4.1    3.9    4.7  2300_6233164
 26.01  6233.534  5.484  -2.939  8.48 -6.41 -7.89    4.4    6.4    6.1  2601_6233534
 26.01  6238.392  3.889  -2.630  8.53 -6.53 -7.88   40.8   49.1   44.8  2601_6238392
 26.01  6239.953  3.889  -3.439  8.53 -6.53 -7.88   10.7   11.9    9.8  2601_6239953
 26.00  6240.645  2.223  -3.380  7.20 -6.26 -7.85   46.7   49.6   50.6  2600_6240645
 23.00  6242.829  0.262  -1.550  6.47 -5.25 -7.14    9.3    9.3   10.8  2300_6242829
 14.00  6243.815  5.616  -0.770  0.00  0.00  0.00   43.3   50.7   48.8  1400_6243815
 14.00  6244.466  5.616  -0.690  0.00  0.00  0.00   43.8   52.0   49.5  1400_6244466
 21.01  6245.637  1.507  -0.980  8.37 -6.72 -7.89   33.0   42.0   39.4  2101_6245637
 26.00  6246.317  3.602  -0.960  7.90 -5.45 -7.62  115.9  120.8  121.8  2600_6246317
 26.01  6247.557  3.892  -2.329  8.53 -6.53 -7.88   48.4   56.0   51.5  2601_6247557
 23.00  6251.827  0.287  -1.340  6.49 -6.26 -7.86   15.2   16.9   18.2  2300_6251827
 26.00  6252.554  2.404  -1.687  7.94 -6.32 -7.84  123.3  128.2  128.9  2600_6252554
 26.00  6253.829  4.733  -1.660  8.38 -4.94 -7.75   16.6   17.6   18.1  2600_6253829
 22.00  6258.104  1.443  -0.355  8.22 -6.12 -7.85   49.9   54.4   55.2  2200_6258104
 26.00  6265.131  2.176  -2.550  8.22 -6.19 -7.81   84.3   88.1   88.5  2600_6265131
 25.00  6265.612  4.233  -1.317  6.99 -6.18 -7.78    3.7    4.4    4.3  2500_6265612
 23.00  6266.307  0.275  -2.290  6.14 -6.24 -7.86    2.9    2.4    3.3  2300_6266307
 26.01  6269.967  3.245  -4.625  8.54 -6.52 -7.91    2.9    4.7    8.6  2601_6269967
 26.00  6271.276  3.332  -2.950  8.07 -5.49 -7.67   20.1   23.2   24.0  2600_6271276
 23.00  6274.649  0.267  -1.670  6.49 -6.26 -7.86    7.2    8.2    9.7  2300_6274649
 26.00  6290.969  4.733  -0.968  8.36 -4.86 -7.67   53.1   60.1   53.8  2600_6290969
 26.00  6293.923  4.835  -1.905  8.24 -5.69 -7.53   10.8   11.4   11.9  2600_6293923
 26.00  6297.792  2.223  -2.740  8.19 -6.20 -7.82   64.5   71.4   74.2  2600_6297792
 26.00  6301.498  3.654  -0.745  7.91 -5.49 -7.58  128.4  121.9  123.4  2600_6301498
 22.00  6303.757  1.443  -1.566  8.24 -6.12 -7.85    9.1    8.5    9.3  2200_6303757
 26.00  6311.500  2.832  -3.230  8.16 -6.12 -7.79   22.2   36.6   30.1  2600_6311500
 22.00  6312.238  1.460  -1.552  8.22 -6.12 -7.85    7.3    9.4    9.1  2200_6312238
 28.00  6316.574  4.153  -1.900  8.30 -5.77 -7.83    2.8    4.9    5.4  2800_6316574
 21.01  6320.851  1.500  -1.770  8.36 -6.73 -7.89    8.1   11.2    8.7  2101_6320851
 26.00  6322.690  2.588  -2.426  8.01 -6.32 -7.84   72.1   77.6   77.9  2600_6322690
 28.00  6327.593  1.676  -3.150  7.85 -6.29 -7.86   36.7   41.7   41.9  2800_6327593
 24.00  6330.093  0.941  -2.920  7.38 -6.19 -7.86   25.7   28.3   29.5  2400_6330093
 26.00  6330.838  4.733  -1.740  8.38 -4.90 -7.75   32.1   36.1   36.1  2600_6330838
 26.00  6335.328  2.198  -2.230  8.22 -6.19 -7.81   97.3   99.8  101.5  2600_6335328
 26.00  6336.823  3.686  -1.050  7.91 -5.47 -7.62  105.1  109.9  110.3  2600_6336823
 30.00  6362.338  5.796   0.150  0.00  0.00  0.00   19.2   25.1   23.5  3000_6362338
  8.00  6363.776  0.020 -10.300 -2.17  0.00  0.00    1.8    2.5    1.8  0800_6363776
 26.00  6367.111  4.795  -2.999  8.36 -5.28 -7.67    2.4    2.7    2.7  2600_6367111
 26.01  6369.462  2.891  -4.253  8.46 -6.53 -7.91   18.1   22.8   19.9  2601_6369462
 28.00  6378.247  4.153  -0.890  8.32 -5.23 -7.83   30.5   35.8   35.0  2800_6378247
 26.00  6380.746  4.186  -1.400  7.87 -5.97 -7.83   50.4   54.9   54.1  2600_6380746
 26.00  6385.716  4.733  -1.910  8.37 -4.53 -7.75    9.8   13.1   11.8  2600_6385716
 57.01  6390.477  0.321  -1.450  0.00  0.00  0.00    3.3    3.5    3.0  5701_6390477
 26.00  6392.538  2.279  -4.030  8.22 -6.31 -7.84   16.5   19.2   19.5  2600_6392538
 26.00  6411.647  3.654  -0.820  7.90 -5.45 -7.62  130.8  134.6  137.4  2600_6411647
 28.00  6414.581  4.153  -1.220  8.37 -5.72 -7.79   11.4   16.0   15.5  2800_6414581
 22.00  6419.098  2.175  -1.497  7.95 -5.96 -7.80    1.0    0.9    2.1  2200_6419098
 26.00  6419.942  4.733  -0.240  8.36 -4.32 -7.75   82.6   85.3   85.3  2600_6419942
 26.01  6432.680  2.891  -3.708  8.46 -6.53 -7.91   40.0   47.7   43.9  2601_6432680
 26.00  6436.411  4.186  -2.460  7.48 -6.12 -7.86   10.1   11.1   10.8  2600_6436411
 25.00  6440.971  3.771  -1.420  7.85 -4.64 -7.83    5.4    7.0    6.8  2500_6440971
 26.01  6446.410  6.222  -2.073  8.72 -6.53 -7.90    3.9    4.4    3.7  2601_6446410
 20.00  6455.598  2.523  -1.350  7.63 -6.07 -7.79   53.7   58.3   58.0  2000_6455598
 26.01  6456.383  3.903  -2.075  8.53 -6.53 -7.89   61.5   68.6   63.8  2601_6456383
 27.00  6477.853  3.774  -0.714  7.83 -5.40 -7.59    3.3    5.9    5.3  2700_6477853
 26.00  6481.869  2.279  -2.984  8.19 -6.31 -7.84   61.0   65.1   65.9  2600_6481869
 26.00  6494.980  2.404  -1.273  7.94 -6.33 -7.84  162.4  167.7  169.9  2600_6494980
 26.00  6496.469  4.795  -0.570  8.36 -4.85 -7.75   56.1   54.4   58.3  2600_6496469
 26.00  6498.937  0.958  -4.699  4.64 -6.29 -7.88   44.0   46.5   47.6  2600_6498937
 20.00  6499.650  2.523  -0.590  7.76 -5.35 -7.79   83.8   89.6   88.6  2000_6499650
 26.01  6516.080  2.891  -3.450  8.46 -6.53 -7.91   59.1   59.7   55.4  2601_6516080
 26.00  6518.365  2.832  -2.750  8.17 -6.15 -7.79   52.4   57.2   57.7  2600_6518365
 23.00  6531.415  1.218  -0.840  7.60 -6.21 -7.82    6.7    8.1    8.9  2300_6531415
 26.00  6574.225  0.990  -5.040  4.53 -6.29 -7.88   21.2   29.2   33.4  2600_6574225
 26.00  6581.207  1.485  -4.860  7.19 -6.25 -7.86   15.6   19.0   18.9  2600_6581207
  6.00  6587.610  8.537  -1.596  0.00 -4.00  0.00   13.9   18.7   16.1  0600_6587610
 26.00  6591.325  4.593  -2.070  8.15 -5.90 -7.79    9.5   11.6   11.0  2600_6591325
 26.00  6593.871  2.433  -2.422  7.94 -6.33 -7.84   83.2   85.9   86.3  2600_6593871
 28.00  6598.593  4.236  -0.980  8.28 -5.07 -7.83   23.2   27.1   26.6  2800_6598593
 26.00  6608.024  2.279  -4.030  8.22 -6.31 -7.84   16.7   19.6   20.3  2600_6608024
 26.00  6609.110  2.559  -2.692  7.90 -6.32 -7.84   63.3   67.6   67.6  2600_6609110
 14.00  6616.124  5.954  -2.850  0.00  0.00  0.00    1.4    2.1    1.0  1400_6616124
 26.00  6625.021  1.011  -5.350  4.40 -6.29 -7.88   12.9   14.3   15.0  2600_6625021
 26.00  6627.540  4.548  -1.680  8.24 -5.19 -7.65   27.6   29.9   30.2  2600_6627540
 24.00  6630.005  1.030  -3.560  7.38 -6.23 -7.86    6.2    6.5    7.4  2400_6630005
 28.00  6635.118  4.419  -0.820  8.18 -5.45 -7.84   23.8   27.5   26.9  2800_6635118
 26.00  6646.932  2.608  -3.990  7.88 -6.32 -7.84    8.6   11.1   11.0  2600_6646932
  6.00  6655.517  8.537  -1.370  0.00  0.00  0.00    6.3    4.3    3.5  0600_6655517
 24.00  6661.078  4.193  -0.190  7.62 -5.00 -7.43   10.4   12.4   12.2  2400_6661078
 28.00  6661.319  4.236  -1.570  8.27 -4.89 -7.83    5.3    6.8    7.9  2800_6661319
 26.00  6667.417  2.453  -4.400  7.94 -6.33 -7.84    4.7    5.3    5.1  2600_6667417
 26.00  6667.725  4.584  -2.150  8.16 -5.89 -7.79    8.5   11.4   11.0  2600_6667725
 24.00  6669.255  4.175  -0.560  7.56 -4.55 -7.43    5.8    7.0    6.8  2400_6669255
 13.00  6698.673  3.143  -1.647  8.48 -4.35  0.00   20.5   26.1   26.1  1300_6698673
 26.00  6699.162  4.593  -2.190  8.16 -6.10 -7.79    6.9    8.5    8.4  2600_6699162
 26.00  6703.568  2.759  -3.160  8.01 -6.07 -7.80   35.4   38.5   38.8  2600_6703568
 26.00  6710.316  1.485  -4.880  7.22 -6.25 -7.86   14.2   16.1   15.9  2600_6710316
 26.00  6713.771  4.795  -1.600  8.37 -5.17 -7.75   20.2   23.3   23.6  2600_6713771
 22.00  6716.707  2.487  -1.393  7.72 -6.06 -7.79    1.7    1.9    1.8  2200_6716707
 14.00  6721.848  5.862  -1.490  0.00 -3.18  0.00   47.7   57.4   55.2  1400_6721848
 26.00  6725.353  4.103  -2.300  8.32 -5.48 -7.62   16.1   19.4   19.2  2600_6725353
 26.00  6726.661  4.607  -0.829  8.36 -4.78 -7.60   46.4   49.9   49.9  2600_6726661
 26.00  6732.070  4.584  -2.210  7.77 -6.14 -7.84    7.2    8.2    8.2  2600_6732070
 26.00  6733.151  4.638  -1.580  8.36 -5.75 -7.62   26.4   29.0   29.0  2600_6733151
 14.00  6741.628  5.984  -1.750  7.43  0.00  0.00   16.0   18.7   18.1  1400_6741628
 22.00  6743.124  0.900  -1.630  5.94 -6.20 -7.84   16.0   18.9   19.7  2200_6743124
 26.00  6745.090  4.580  -2.160  7.68 -5.25 -7.75    8.7    8.5    9.6  2600_6745090
 26.00  6745.955  4.076  -2.770  7.58 -6.07 -7.86    6.6    7.6    7.3  2600_6745955
 26.00  6746.953  2.608  -4.350  7.99 -6.29 -7.84    3.5    5.3    5.2  2600_6746953
 26.00  6750.150  2.424  -2.621  6.89 -6.31 -7.85   73.1   76.4   76.8  2600_6750150
 26.00  6752.705  4.638  -1.360  8.36 -5.52 -7.63   35.3   38.6   36.8  2600_6752705
 28.00  6767.768  1.826  -2.170  8.01 -6.15 -7.81   78.0   82.6   82.6  2800_6767768
 28.00  6772.313  3.658  -0.980  8.18 -5.45 -7.67   47.5   52.8   52.2  2800_6772313
 26.00  6786.856  4.191  -2.070  8.30 -5.36 -7.62   22.9   26.4   27.2  2600_6786856
 26.00  6793.252  4.076  -2.470  7.62 -6.16 -7.86   11.9   12.8   13.3  2600_6793252
 39.01  6795.414  1.738  -1.190  0.00  0.00  0.00    6.0    4.4    4.9  3901_6795414
 14.00  6795.788  5.964  -1.980  0.00  0.00  0.00    7.0    7.6    7.9  1400_6795788
 14.00  6800.596  5.964  -1.640  0.00  0.00  0.00   11.8   16.2   14.9  1400_6800596
 26.00  6801.864  1.608  -5.043  7.16 -6.20 -7.80    1.0    1.5    1.6  2600_6801864
 26.00  6804.001  4.652  -1.670  8.25 -5.55 -7.66   16.0   17.4   19.1  2600_6804001
 26.00  6804.275  4.584  -1.920  7.72 -5.97 -7.79   14.6   15.2   13.7  2600_6804275
 26.00  6806.847  2.727  -3.210  8.01 -6.24 -7.80   32.3   36.2   37.2  2600_6806847
 26.00  6810.257  4.607  -1.120  8.36 -5.80 -7.67   48.7   52.8   52.6  2600_6810257
 26.00  6820.369  4.638  -1.320  8.35 -4.73 -7.67   39.2   43.2   43.3  2600_6820369
 26.00  6824.825  4.988  -2.130  8.63 -5.58 -7.59    3.3    3.7    3.8  2600_6824825
 26.00  6828.590  4.638  -0.920  8.36 -6.13 -7.63   53.2   57.0   56.0  2600_6828590
 26.00  6833.224  4.638  -2.080  8.39 -5.63 -7.66    8.8   10.5   10.4  2600_6833224
 26.00  6837.016  4.593  -1.810  7.72 -6.29 -7.79   16.8   18.9   18.7  2600_6837016
 26.00  6839.831  2.559  -3.450  7.97 -6.31 -7.84   28.4   31.6   31.9  2600_6839831
 26.00  6843.648  4.548  -0.930  8.28 -5.38 -7.70   58.6   63.3   63.1  2600_6843648
 14.00  6848.580  5.862  -2.080  0.00  0.00  0.00   16.2   20.6   20.2  1400_6848580
 26.00  6854.838  4.593  -1.980  7.66 -6.31 -7.85   13.7   10.4   11.7  2600_6854838
 26.00  6855.159  4.558  -0.485  8.38 -5.60 -7.58   69.2   74.3   74.1  2600_6855159
 26.00  6857.243  4.076  -2.150  7.40 -6.05 -7.86   22.0   25.2   25.1  2600_6857243
 26.00  6861.945  2.424  -3.890  8.22 -6.31 -7.83   16.6   18.3   19.0  2600_6861945
 26.00  6862.492  4.558  -1.570  8.55 -5.64 -7.77   28.3   32.6   32.1  2600_6862492


==> anc/lines_OHregions.dat <==
# lines_OH3128.dat (283 lines)
 3127.011  28.01 Ni2  9.2876E-11    0.00000  12.294  -5.347   9.010  -4.710  -7.460
 3127.026  58.02 Ce3  2.6835E-13    0.00000  11.240  -1.650   8.357  -4.527  -7.458
 3127.048  26.02 Fe3  1.6956E-25    0.00000  18.262  -9.678   9.520  -6.350  -7.850
 3127.061  25.02 Mn3  2.4041E-17    0.00000  10.491  -7.238   9.020  -6.640  -7.930
 3127.064  26.02 Fe3  1.1601E-23    0.00000  19.842  -6.466   9.310  -5.420  -7.570
 3127.065  22.02 Ti3  1.2646E-18    0.00000  17.105  -3.299   9.210  -5.380  -7.550
 3127.074  23.01 V 2  2.0333E-05    0.00002   6.713  -2.031   8.810  -5.700  -7.680
 3127.095  58.01 Ce2  1.3548E-03    0.00135   1.212  -2.100   8.357  -5.546  -7.643
 3127.101  26.01 Fe2  8.0824E-05    0.00008   9.004  -3.126   8.770  -6.190  -7.520
 3127.131  26.00 Fe1  1.3349E+00    1.33489   2.832  -3.106   7.870  -4.930  -7.470
 3127.134  28.03 Ni4  1.3330E-47    0.00000  19.385  -5.639   9.310  -6.850  -8.020
 3127.139  70.01 Yb2  1.7172E-04    0.00017   5.169  -1.150   8.357  -4.867  -7.426
 3127.142  23.01 V 2  5.2128E-02    0.05213   4.620  -0.446   8.850  -5.640  -7.650
 3127.147  25.02 Mn3  1.0363E-22    0.00000  17.937  -6.115   9.320  -5.930  -7.750
 3127.149  16.00 S 1  2.0519E-08    0.00000   9.164  -6.712   7.930  -3.720  -6.840
 3127.149  16.00 S 1  9.7533E-09    0.00000   9.164  -7.035   7.590  -3.130  -6.830
 3127.149  16.00 S 1  1.1917E-09    0.00000   9.164  -7.948   7.340  -3.450  -6.830
 3127.152  24.01 Cr2  7.0636E-06    0.00001   6.773  -4.842   8.960  -5.850  -7.730
 3127.180  24.01 Cr2  3.8876E-11    0.00000  10.744  -6.641   9.190  -5.850  -7.610
 3127.192  69.01 Tm2  1.1475E-03    0.00115   2.679  -0.440   8.357  -5.494  -7.626
 3127.200  10.01 Ne2  3.4913E-34    0.00000  34.815  -1.140   8.357  -4.509  -7.311
 3127.208  90.01 Th2  9.7250E-03    0.00973   1.205  -0.612   8.357  -5.665  -7.681
 3127.213  24.02 Cr3  1.4711E-13    0.00000   0.023 -12.076  -0.750  -7.120  -8.060
 3127.213  24.02 Cr3  1.1108E-17    0.00000   0.023 -16.198  -0.750  -7.120  -8.060
 3127.223   2.00 He1  7.4875E-12    0.00000  20.616  -4.477   8.357   0.313  -5.527
 3127.223  22.00 Ti1  2.0241E-01    0.20241   1.460  -1.416   8.000  -5.360  -7.460
 3127.247  64.00 Gd1  1.0761E-03    0.00108   0.124  -0.435   8.357  -5.947  -7.531
 3127.249  27.00 Co1  3.1447E+00    3.14468   0.432  -2.230   8.260  -6.060  -7.630
 3127.249   6.01 C 2  4.3268E-21    0.00000  23.528  -6.235   8.440  -3.060  -7.010
 3127.249   6.01 C 2  1.0893E-19    0.00000  23.528  -4.834   8.440  -3.060  -7.010
 3127.263  24.01 Cr2  1.6294E-11    0.00000  10.490  -7.240   8.670  -4.980  -7.320
 3127.271   6.01 C 2  4.6470E-20    0.00000  23.528  -5.204   8.440  -3.060  -7.010
 3127.274  28.01 Ni2  2.7491E-05    0.00003   9.162  -2.605   8.050  -5.960  -7.640
 3127.291  24.01 Cr2  7.5773E-09    0.00000   7.772  -6.941   7.870  -6.460  -7.710
 3127.303  26.01 Fe2  2.2517E-03    0.00225   6.484  -3.877   8.357  -5.557  -7.540
 3127.307  28.01 Ni2  3.5961E-07    0.00000  12.853  -1.272   8.920  -3.950  -7.270
 3127.323  69.02 Tm3  1.0645E-09    0.00000   5.321  -1.710   8.357  -5.676  -7.826
 3127.324  25.00 Mn1  1.9486E-02    0.01949   4.345  -1.707   7.420  -5.520  -7.570
 3127.325  26.00 Fe1  5.9858E-04    0.00060   3.047  -6.267   6.920  -4.000  -7.260
 3127.336  39.01 Y 2  8.1306E-08    0.00000   6.814  -3.145   8.730  -3.790  -7.220
 3127.340  26.00 Fe1  1.8681E+00    1.86811   3.368  -2.493   7.860  -3.920  -7.150
 3127.341  26.01 Fe2  1.0852E-03    0.00109   6.484  -4.194   8.820  -5.860  -7.750
 3127.341  69.01 Tm2  6.5901E-04    0.00066   3.162  -0.260   8.357  -5.392  -7.594
 3127.341  25.02 Mn3  2.9710E-21    0.00000  21.906  -1.199   9.370  -5.920  -7.710
 3127.354  23.02 V 3  3.3856E-20    0.00000  17.604  -2.594   9.520  -5.990  -7.710
 3127.365  27.00 Co1  1.3925E-01    0.13925   1.740  -2.444   7.830  -6.190  -7.810
 3127.383  68.01 Er2  1.0198E-01    0.10198   0.636  -0.931   8.357  -5.824  -7.732
 3127.386  27.01 Co2  6.6232E-08    0.00000  10.286  -2.509   9.040  -5.800  -7.730
 3127.398  27.03 Co4  5.7333E-48    0.00000  23.331  -3.246   9.340  -6.830  -8.020
 3127.399  25.01 Mn2  1.1294E-11    0.00000   9.244  -8.238   8.920  -5.700  -7.670
 3127.403  25.01 Mn2  8.7030E-13    0.00000   3.418 -14.428   0.650  -6.490  -7.930
 3127.403  25.01 Mn2  1.0584E-12    0.00000   3.418 -14.343   0.650  -6.490  -7.930
 3127.415  28.01 Ni2  1.4461E-06    0.00000   9.473  -3.613   9.110  -5.790  -7.700
 3127.427  22.00 Ti1  1.5772E-01    0.15772   2.017  -1.039   7.810  -4.290  -7.290
 3127.430  25.02 Mn3  1.7682E-23    0.00000  21.942  -3.393   9.370  -5.900  -7.720
 3127.430   7.03 N 4  3.2128-101    0.00000  60.083  -0.514   9.660  -4.976  -7.702
 3127.435  68.02 Er3  5.0253E-10    0.00000   6.044  -2.170   8.357  -5.543  -7.783
 3127.449  27.00 Co1  2.1332E-01    0.21332   0.101  -3.687   6.440  -6.230  -7.820
 3127.471  27.01 Co2  2.5759E-05    0.00003   7.742  -2.136   9.010  -5.670  -7.700
 3127.480  25.02 Mn3  5.3125E-25    0.00000  17.943  -8.400   9.480  -6.280  -7.830
 3127.481  25.00 Mn1  9.3554E-03    0.00936   3.772  -2.525   8.020  -5.300  -7.700
 3127.497  70.01 Yb2  4.2575E-06    0.00000   5.910  -2.110   8.357  -4.564  -7.329
 3127.508  16.00 S 1  3.0989E-08    0.00000   9.164  -6.533   7.340  -3.450  -6.830
 3127.508  16.00 S 1  1.4099E-08    0.00000   9.164  -6.875   7.590  -3.130  -6.830
 3127.523  29.01 Cu2  1.1827E-12    0.00000  15.234  -3.692   8.250  -3.590  -7.090
 3127.530  41.01 Nb2  1.6922E-01    0.16922   2.160   0.390   8.357  -5.945  -7.771
 3127.533  58.01 Ce2  4.6711E-02    0.04671   0.446  -1.230   8.357  -5.684  -7.687
 3127.546   2.00 He1  8.0794E-12    0.00000  20.616  -4.444   8.357   0.246  -5.549
 3127.547  69.01 Tm2  7.3526E-04    0.00074   2.855  -0.480   8.357  -5.458  -7.615
 3127.556  22.00 Ti1  2.4241E-03    0.00242   2.092  -2.787   7.800  -4.300  -7.300
 3127.564  25.00 Mn1  2.0234E-01    0.20234   3.772  -1.190   8.030  -4.930  -7.610
 3127.568  29.01 Cu2  1.0189E-11    0.00000  14.987  -2.972   8.730  -4.470  -7.200
 3127.570  24.00 Cr1  1.5390E-02    0.01539   3.122  -2.541   8.060  -5.850  -7.740
 3127.593  69.01 Tm2  2.1529E-04    0.00022   3.295  -0.630   8.357  -5.362  -7.584
 3127.610  27.00 Co1  2.4597E-05    0.00002   2.137  -5.851   7.310  -6.110  -7.820
 3127.616  28.01 Ni2  3.2159E-07    0.00000   8.416  -5.187   7.140  -6.570  -7.910
 3127.616  28.00 Ni1  8.5128E-03    0.00851   3.306  -3.830   8.120  -4.270  -7.190
 3127.624  24.00 Cr1  1.2531E-03    0.00125   2.708  -3.991   7.780  -6.140  -7.760
 3127.626  25.00 Mn1  7.6261E-07    0.00000   2.164  -8.015   7.830  -5.120  -7.510
 3127.654  28.00 Ni1  1.6946E+00    1.69464   3.306  -1.531   8.060  -4.580  -7.180
 3127.682  26.02 Fe3  1.2455E-23    0.00000  20.882  -5.529   9.370  -6.320  -7.700
 3127.684  22.01 Ti2  6.8428E-01    0.68428   5.058   0.152   8.780  -5.610  -7.640
 3127.684  22.00 Ti1  9.4760E-01    0.94760   1.968  -0.303   7.830  -4.360  -7.290
 3127.695  69.02 Tm3  1.3342E-11    0.00000   6.402  -2.670   8.356  -5.592  -7.799
 3127.698  26.00 Fe1  5.1731E-02    0.05173   3.417  -4.008   8.230  -4.560  -7.320
 3127.717  26.01 Fe2  2.1305E-08    0.00000   2.844 -12.073   1.680  -6.510  -7.930
 3127.717  26.01 Fe2  1.2632E-07    0.00000   2.844 -11.300   1.680  -6.510  -7.930
 3127.737  73.01 Ta2  1.4940E-01    0.14940   1.208   0.410   8.356  -6.268  -7.874
 3127.747  58.01 Ce2  3.0077E-02    0.03008   1.813  -0.230   8.356  -5.425  -7.604
 3127.791  23.00 V 1  1.2787E-03    0.00128   0.000  -3.917   7.540  -6.150  -7.780
 3127.816  28.01 Ni2  2.3298E-09    0.00000  12.553  -3.722   8.850  -5.850  -7.770
 3127.828  28.05 Ni6  8.2054-159    0.00000  48.275  -3.798  10.060  -7.010  -8.080
 3127.843  25.02 Mn3  1.0375E-22    0.00000  17.979  -6.078   9.380  -6.290  -7.830
 3127.845  69.01 Tm2  1.7330E-03    0.00173   2.772  -0.180   8.356  -5.475  -7.620
 3127.848  26.04 Fe5  1.3511E-96    0.00000  41.568  -6.414   9.980  -6.820  -7.970
 3127.849  29.00 Cu1  4.3520E-04    0.00044   5.688  -2.136   8.100  -4.370  -7.290
 3127.850  22.01 Ti2  3.9752E+00    3.97522   3.869  -0.120   8.670  -5.590  -7.640
 3127.854  24.02 Cr3  1.0573E-13    0.00000  10.486  -3.102   9.100  -6.600  -7.920
 3127.863  70.01 Yb2  3.9223E-03    0.00392   4.264  -0.580   8.356  -5.151  -7.517
 3127.866  23.02 V 3  3.4869E-20    0.00000  17.532  -2.644   9.310  -5.950  -7.720
 3127.868  24.01 Cr2  5.0441E-08    0.00000   9.111  -4.951   8.680  -5.130  -7.460
 3127.883  28.01 Ni2  3.5289E-12    0.00000  12.291  -6.770   8.870  -4.690  -7.460
 3127.894  22.00 Ti1  3.8178E-01    0.38178   2.117  -0.568   8.380  -4.350  -7.400
 3127.894  23.00 V 1  4.8523E-05    0.00005   1.051  -4.422   7.630  -5.940  -7.770
 3127.895   2.00 He1  8.7182E-12    0.00000  20.616  -4.411   8.356   0.178  -5.571
 3127.897  22.00 Ti1  3.9841E-01    0.39841   1.981  -0.668   7.820  -4.130  -7.290
 3127.899   7.01 N 2  9.6239E-21    0.00000  23.475  -2.970   8.356  -4.499  -7.308
 3127.914  69.01 Tm2  4.6889E-06    0.00000   3.435  -2.170   8.356  -5.330  -7.574
 3127.926  27.03 Co4  2.0024E-46    0.00000  20.812  -3.898   9.390  -6.820  -8.020
 3127.934  26.00 Fe1  9.8352E-03    0.00984   3.417  -4.729   7.850  -4.050  -7.140
 3127.934  23.00 V 1  1.3862E-03    0.00139   1.711  -2.391   8.060  -4.480  -7.440
 3127.936  30.02 Zn3  5.6822E-36    0.00000  32.358  -4.440   8.356  -4.110  -8.045
 3127.948  26.02 Fe3  2.5898E-24    0.00000  20.889  -6.205   9.370  -6.300  -7.700
 3127.952  25.01 Mn2  2.3634E-02    0.02363   6.177  -1.590   8.480  -6.460  -7.880
 3127.954  28.01 Ni2  5.7896E-11    0.00000  12.291  -5.555   8.900  -4.700  -7.460
 3127.958  28.01 Ni2  1.5997E-11    0.00000  12.294  -6.111   8.890  -4.670  -7.460
 3127.966  18.02 Ar3  1.9908E-38    0.00000  25.694  -0.980   8.356  -5.393  -7.735
 3127.970  22.00 Ti1  1.2902E-09    0.00000   2.318  -8.864   6.880  -3.960  -7.180
 3127.977  25.01 Mn2  1.9016E-05    0.00002   8.771  -2.424   8.820  -5.680  -7.670
 3127.996  28.01 Ni2  2.4827E-08    0.00000  12.853  -2.433   8.930  -4.000  -7.300
 3127.997  58.01 Ce2  1.5660E-02    0.01566   0.635  -1.540   8.356  -5.651  -7.677
 3128.011  26.00 Fe1  3.6601E-02    0.03660   3.368  -4.201   7.710  -4.080  -7.120
 3128.019  25.01 Mn2  4.4341E-10    0.00000  10.215  -5.798   8.510  -4.580  -7.200
 3128.020  26.01 Fe2  2.2100E-07    0.00000   9.694  -5.088   8.600  -5.210  -7.640
 3128.041  22.00 Ti1  2.9153E-07    0.00000   2.318  -6.510   6.880  -3.970  -7.180
 3128.053  27.03 Co4  1.1223E-45    0.00000  20.303  -3.593   9.360  -6.830  -8.020
 3128.076  58.01 Ce2  4.9930E-04    0.00050   2.008  -1.840   8.356  -5.382  -7.591
 3128.079  18.02 Ar3  1.7666E-43    0.00000  29.793  -2.460   8.356  -4.891  -7.574
 3128.099  16.00 S 1  9.5590E-10    0.00000   9.165  -8.043   7.340  -3.450  -6.830
 3128.102  26.00 Fe1  2.5558E-01    0.25558   3.547  -3.201   8.700  -4.040  -7.250
 3128.115  63.02 Eu3  5.9340E-10    0.00000   5.912  -2.686   8.356  -5.709  -7.836
 3128.118  26.01 Fe2  1.2873E-05    0.00001  11.438  -1.803   8.500  -5.620  -7.500
 3128.118  22.00 Ti1  3.5131E-07    0.00000   2.318  -6.429   6.880  -3.960  -7.180
 3128.118  22.00 Ti1  3.0598E-07    0.00000   2.318  -6.489   6.880  -3.960  -7.180
 3128.137  23.01 V 2  1.9318E-04    0.00019   6.881  -0.907   8.960  -5.690  -7.700
 3128.158  25.01 Mn2  3.6293E-09    0.00000  10.215  -4.885   8.510  -4.570  -7.200
 3128.166  25.01 Mn2  3.3979E-04    0.00034   6.913  -2.791   8.700  -6.480  -7.860
 3128.172  25.01 Mn2  1.6149E-05    0.00002   8.771  -2.495   8.820  -5.680  -7.670
 3128.176  25.00 Mn1  7.2502E-04    0.00073   3.859  -3.560   8.460  -5.360  -7.630
 3128.182  28.02 Ni3  5.3643E-17    0.00000  12.150  -3.936   8.870  -6.740  -7.970
 3128.189  23.00 V 1  1.6581E-06    0.00000   1.849  -5.193   8.540  -5.760  -7.480
 3128.194   6.01 C 2  2.8367E-24    0.00000  23.532  -9.415   8.400  -2.880  -7.020
 3128.210  12.02 Mg3  4.3465E-57    0.00000  65.734  -2.010   8.356  -5.328  -7.714
 3128.210  27.01 Co2  3.1042E-06    0.00000   9.110  -1.863   9.000  -5.740  -7.680
 3128.214  28.01 Ni2  4.1366E-12    0.00000  12.975  -6.105   8.360  -4.130  -7.370
 3128.230   7.03 N 4  4.0271-102    0.00000  60.083  -1.416   9.660  -4.976  -7.702
 3128.232  26.01 Fe2  2.1331E-11    0.00000  10.134  -8.720   8.380  -4.180  -7.390
 3128.235  29.01 Cu2  1.8116E-14    0.00000  15.219  -5.520   8.140  -3.200  -7.130
 3128.237  26.00 Fe1  1.6541E+00    1.65413   3.415  -2.505   8.610  -5.230  -7.490
 3128.247  28.01 Ni2  9.8548E-15    0.00000  12.975  -8.728   8.360  -4.080  -7.370
 3128.249  28.01 Ni2  1.0463E-11    0.00000  12.975  -5.702   8.360  -4.110  -7.370
 3128.262  25.01 Mn2  3.1106E-09    0.00000  10.215  -4.952   8.510  -4.550  -7.200
 3128.269  21.01 Sc2  2.9144E-01    0.29144   3.461  -0.080   8.790  -5.800  -7.700
 3128.271   2.00 He1  9.4076E-12    0.00000  20.616  -4.378   8.356   0.109  -5.593
 3128.283   7.01 N 2  7.1352E-20    0.00000  23.475  -2.100   8.356  -4.499  -7.308
 3128.304  23.01 V 2  1.3953E+00    1.39530   2.376  -0.974   8.480  -6.470  -7.860
 3128.309  26.01 Fe2  2.7880E-06    0.00000   8.923  -4.659   9.030  -6.560  -7.730
 3128.312  24.00 Cr1  7.3828E-04    0.00074   2.709  -4.220   7.780  -6.140  -7.760
 3128.322  24.01 Cr2  1.3450E-09    0.00000   9.289  -6.370   8.760  -5.760  -7.490
 3128.333  58.01 Ce2  1.6374E-03    0.00164   1.244  -1.990   8.356  -5.540  -7.641
 3128.337  27.02 Co3  1.8935E-26    0.00000  17.087  -8.310   9.580  -6.330  -7.850
 3128.354   9.01 F 2  4.3203E-34    0.00000  31.897  -2.890   8.356  -4.505  -7.310
 3128.356  24.01 Cr2  2.4496E-07    0.00000   9.214  -4.175   8.770  -5.350  -7.480
 3128.356  28.01 Ni2  5.5459E-07    0.00000  12.853  -1.084   8.910  -3.960  -7.280
 3128.357  14.01 Si2  4.8451E-12    0.00000  14.620  -6.041   9.050  -4.390  -7.220
 3128.365  25.01 Mn2  1.8890E-06    0.00000   7.053  -4.924   8.670  -6.480  -7.870
 3128.367  25.00 Mn1  4.5748E-08    0.00000   3.859  -7.760   8.010  -4.580  -7.480
 3128.393  77.00 Ir1  2.9149E-02    0.02915   1.728  -0.960   8.356  -6.498  -7.707
 3128.406  66.01 Dy2  5.3310E-01    0.53310   1.313   0.354   8.356  -5.676  -7.685
 3128.447  25.02 Mn3  6.8283E-23    0.00000  21.908  -2.836   9.370  -5.920  -7.710
 3128.460  22.01 Ti2  2.3549E-04    0.00024   2.590  -5.462   8.590  -6.360  -7.840
 3128.464  17.01 Cl2  4.5592E-18    0.00000  18.036  -3.880   8.356  -4.306  -7.246
 3128.474  26.04 Fe5  3.3103E-85    0.00000  32.066  -3.305   9.900  -6.870  -8.030
 3128.478  26.01 Fe2  1.0573E-09    0.00000  11.185  -6.109   8.720  -5.340  -7.480
 3128.478  28.01 Ni2  2.6672E-09    0.00000  13.219  -3.083   8.270  -3.970  -7.120
 3128.483  22.01 Ti2  4.8860E+00    4.88595   3.904   0.000   8.670  -5.590  -7.640
 3128.484  26.00 Fe1  5.2014E-02    0.05201   3.038  -4.336   7.650  -3.730  -7.290
 3128.492  26.02 Fe3  1.8356E-25    0.00000  18.264  -9.642   9.520  -6.350  -7.850
 3128.507  24.01 Cr2  8.4138E-12    0.00000  10.745  -7.305   9.170  -5.870  -7.610
 3128.530  66.02 Dy3  6.3512E-07    0.00000   3.438  -1.589   8.356  -5.752  -7.850
 3128.535  28.01 Ni2  3.0620E-07    0.00000  12.853  -1.342   8.900  -3.970  -7.280
 3128.536  24.01 Cr2  1.1039E-09    0.00000   7.774  -7.776   7.870  -6.460  -7.710
 3128.538  26.00 Fe1  1.0277E-02    0.01028   3.417  -4.710   7.750  -3.780  -7.120
 3128.546  24.01 Cr2  2.9502E-02    0.02950   4.756  -2.979   8.470  -6.490  -7.860
 3128.568  64.01 Gd2  1.4271E-01    0.14271   1.134  -0.104   8.356  -5.775  -7.716
 3128.572  30.02 Zn3  6.0636E-35    0.00000  32.359  -3.411   8.356  -4.110  -8.045
 3128.572  25.01 Mn2  4.5488E-08    0.00000  10.184  -3.814   8.990  -5.690  -7.700
 3128.578  27.00 Co1  2.3000E-05    0.00002   2.718  -5.374   7.200  -4.850  -7.490
 3128.589  29.00 Cu1  1.0941E-04    0.00011   5.348  -3.032   8.210  -4.160  -7.450
 3128.608  25.01 Mn2  1.6753E-13    0.00000   3.420 -15.142   0.650  -6.490  -7.930
 3128.608  25.01 Mn2  2.5124E-14    0.00000   3.420 -15.966   0.650  -6.490  -7.930
 3128.612  24.01 Cr2  4.6217E-05    0.00005   6.793  -4.009   8.960  -5.850  -7.570
 3128.624  22.00 Ti1  3.0824E-02    0.03082   1.067  -2.576   8.110  -6.000  -7.730
 3128.632  22.00 Ti1  1.0026E+00    1.00257   2.103  -0.161   8.380  -4.320  -7.400
 3128.641  25.01 Mn2  3.1416E-02    0.03142   6.671  -1.036   8.630  -6.600  -7.870
 3128.648  26.01 Fe2  9.6550E-05    0.00010   9.004  -3.049   9.010  -5.840  -7.530
 3128.656  29.01 Cu2  2.8430E-12    0.00000  14.392  -4.045   8.950  -4.130  -7.370
 3128.678   2.00 He1  1.0198E-11    0.00000  20.616  -4.343   8.356   0.039  -5.615
 3128.692  24.01 Cr2  8.7957E+02  879.57144   2.434  -0.528   8.370  -6.470  -7.840
 3128.692  29.00 Cu1  1.1272E-01    0.11272   4.974  -0.345   8.220  -4.880  -7.530
 3128.694  23.01 V 2  4.2777E+00    4.27765   2.372  -0.491   8.310  -6.490  -7.860
 3128.698  25.01 Mn2  9.2422E-05    0.00009   6.668  -3.570   8.730  -6.590  -7.870
 3128.730  28.00 Ni1  6.9339E-01    0.69339   1.951  -3.100   8.290  -5.950  -7.790
 3128.733  39.01 Y 2  4.1040E-01    0.41040   3.376   0.562   8.820  -5.600  -7.660
 3128.763  72.00 Hf1  1.3868E-03    0.00139   0.000  -1.770   8.356  -6.373  -7.667
 3128.775  28.01 Ni2  1.2080E-08    0.00000  12.379  -3.159   8.140  -5.230  -7.340
 3128.775  58.02 Ce3  1.7336E-12    0.00000  11.240  -0.840   8.356  -4.527  -7.458
 3128.776  39.00 Y 1  3.3126E-06    0.00000   1.967  -3.279   7.220  -3.130  -6.940
 3128.777  39.00 Y 1  2.7553E-07    0.00000   1.967  -4.359   7.050  -3.160  -6.940
 3128.802  28.01 Ni2  5.2811E-12    0.00000  12.975  -5.999   8.370  -4.050  -7.370
 3128.808  28.01 Ni2  6.2766E-16    0.00000  12.975  -9.924   8.370  -4.110  -7.370
 3128.833  26.01 Fe2  1.3695E-10    0.00000  11.444  -6.771   8.430  -4.590  -7.440
 3128.854  23.00 V 1  4.2470E-07    0.00000   1.712  -5.904   8.060  -4.480  -7.440
 3128.856   6.01 C 2  1.8057E-27    0.00000  22.869 -13.189   7.920  -3.630  -7.250
 3128.856   6.01 C 2  2.2576E-26    0.00000  22.869 -12.092   7.920  -3.630  -7.250
 3128.857  28.01 Ni2  9.1564E-10    0.00000  12.555  -4.126   8.860  -5.860  -7.780
 3128.862  26.01 Fe2  3.4880E-05    0.00003   8.948  -3.540   8.740  -5.690  -7.530
 3128.874  26.01 Fe2  2.9481E-05    0.00003   7.128  -5.199   8.660  -6.180  -7.690
 3128.885   8.03 O 4  1.1759-114    0.00000  68.166  -1.364  10.610  -5.650  -7.740
 3128.885  28.04 Ni5  6.8256E-95    0.00000  33.262  -5.445   9.650  -6.930  -8.050
 3128.898  26.00 Fe1  1.0393E+02  103.92810   1.557  -2.326   7.920  -5.950  -7.800
 3128.903  26.01 Fe2  2.5630E-05    0.00003   8.957  -3.666   8.840  -5.850  -7.570
 3128.904  24.01 Cr2  2.2540E-06    0.00000   9.399  -3.050   9.000  -5.830  -7.720
 3128.914  41.01 Nb2  1.4312E-02    0.01431   1.406  -1.340   8.356  -6.041  -7.802
 3128.919  25.00 Mn1  4.3622E-04    0.00044   2.920  -4.599   7.940  -4.840  -7.380
 3128.924  24.01 Cr2  4.0152E-05    0.00004   8.215  -2.831   8.460  -6.390  -7.680
 3128.933  25.00 Mn1  4.8944E-05    0.00005   2.920  -5.549   7.930  -4.830  -7.380
 3128.944  24.00 Cr1  8.9997E-05    0.00009   3.556  -4.396   8.360  -5.380  -7.600
 3128.949  75.00 Re1  5.0162E-03    0.00502   2.061   0.220   8.356  -5.838  -7.496
 3128.958  25.00 Mn1  5.5170E-04    0.00055   2.920  -4.497   7.940  -4.840  -7.380
 3128.961  58.01 Ce2  7.6060E-03    0.00761   0.318  -2.130   8.356  -5.705  -7.694
 3128.974  23.00 V 1  2.3209E-06    0.00000   0.301  -6.396   7.130  -5.440  -7.800
 3128.978  24.00 Cr1  4.8860E-06    0.00000   3.375  -5.819   6.660  -3.700  -7.260
 3128.979  29.01 Cu2  1.4098E-15    0.00000  15.219  -6.629   8.140  -3.350  -7.130
 3128.994  39.01 Y 2  3.9059E-05    0.00004   5.526  -1.586   9.120  -4.810  -7.430
 3127.023 108.00 OH1  1.2274E-01    0.12274   1.902  -2.499   8.357  -5.000  -7.301
 3127.042 108.00 OH1  2.5051E+00    2.50514   0.571  -2.349   8.357  -5.000  -7.301
 3127.048 108.00 OH1  2.1410E-03    0.00214   2.218  -3.982   8.357  -5.000  -7.301
 3127.141 108.00 OH1  2.3253E-04    0.00023   1.859  -5.259   8.357  -5.000  -7.301
 3127.149 108.00 OH1  1.4963E-05    0.00001   1.591  -6.684   8.357  -5.000  -7.301
 3127.187 108.00 OH1  6.3935E-04    0.00064   0.609  -5.909   8.357  -5.000  -7.301
 3127.191 108.00 OH1  6.3339E-03    0.00633   0.834  -4.717   8.357  -5.000  -7.301
 3127.237 108.00 OH1  5.1372E-03    0.00514   0.570  -5.038   8.357  -5.000  -7.301
 3127.342 108.00 OH1  3.1056E-01    0.31056   0.612  -3.220   8.357  -5.000  -7.301
 3127.353 108.00 OH1  2.9851E+00    2.98513   0.735  -2.130   8.357  -5.000  -7.301
 3127.483 108.00 OH1  4.0617E-04    0.00041   0.834  -5.910   8.357  -5.000  -7.301
 3127.529 108.00 OH1  3.9426E-02    0.03943   0.609  -4.119   8.357  -5.000  -7.301
 3127.644 108.00 OH1  2.5427E-04    0.00025   1.896  -5.188   8.357  -5.000  -7.301
 3127.687 108.00 OH1  1.9151E+01   19.15107   0.612  -1.430   8.356  -5.000  -7.301
 3127.760 108.00 OH1  6.1466E-03    0.00615   0.732  -4.819   8.356  -5.000  -7.301
 3127.786 108.00 OH1  1.0020E-01    0.10020   2.359  -2.189   8.356  -5.000  -7.301
 3127.799 108.00 OH1  8.8143E-02    0.08814   1.685  -2.832   8.356  -5.000  -7.301
 3127.878 108.00 OH1  2.6323E-05    0.00003   1.896  -6.173   8.356  -5.000  -7.301
 3127.962 108.00 OH1  1.9023E-02    0.01902   1.670  -3.511   8.356  -5.000  -7.301
 3127.968 108.00 OH1  3.0932E-03    0.00309   0.209  -5.573   8.356  -5.000  -7.301
 3127.968 108.00 OH1  2.8398E-02    0.02840   1.670  -3.337   8.356  -5.000  -7.301
 3128.060 108.00 OH1  2.2290E+00    2.22902   0.541  -2.426   8.356  -5.000  -7.301
 3128.101 108.00 OH1  1.5085E+00    1.50854   0.210  -2.884   8.356  -5.000  -7.301
 3128.151 108.00 OH1  2.4459E-02    0.02446   0.209  -4.675   8.356  -5.000  -7.301
 3128.154 108.00 OH1  7.1975E-03    0.00720   1.599  -3.995   8.356  -5.000  -7.301
 3128.210 108.00 OH1  4.5801E-03    0.00458   0.539  -5.115   8.356  -5.000  -7.301
 3128.218 108.00 OH1  7.0514E-04    0.00071   0.441  -6.013   8.356  -5.000  -7.301
 3128.237 108.00 OH1  3.4388E-01    0.34388   0.442  -3.324   8.356  -5.000  -7.301
 3128.270 108.00 OH1  1.0797E-03    0.00108   0.441  -5.828   8.356  -5.000  -7.301
 3128.286 108.00 OH1  1.1928E+01   11.92837   0.210  -1.986   8.356  -5.000  -7.301
 3128.289 108.00 OH1  5.2652E-01    0.52652   0.442  -3.139   8.356  -5.000  -7.301
 3128.356 108.00 OH1  1.3836E-01    0.13836   1.714  -2.611   8.356  -5.000  -7.301
 3128.377 108.00 OH1  1.8750E-02    0.01875   1.714  -3.479   8.356  -5.000  -7.301
 3128.379 108.00 OH1  4.1385E-06    0.00000   2.156  -6.750   8.356  -5.000  -7.301
 3128.393 108.00 OH1  1.4646E-03    0.00146   0.102  -5.991   8.356  -5.000  -7.301
 3128.405 108.00 OH1  1.0637E-04    0.00011   2.288  -5.225   8.356  -5.000  -7.301
 3128.436 108.00 OH1  8.6932E-06    0.00001   2.353  -6.256   8.356  -5.000  -7.301
 3128.518 108.00 OH1  2.9627E+00    2.96267   0.786  -2.089   8.356  -5.000  -7.301
 3128.524 108.00 OH1  7.1569E-01    0.71569   0.102  -3.302   8.356  -5.000  -7.301
 3128.613 108.00 OH1  1.8225E-04    0.00018   1.680  -5.521   8.356  -5.000  -7.301
 3128.636 108.00 OH1  1.8947E-01    0.18947   2.449  -1.834   8.356  -5.000  -7.301
 3128.782 108.00 OH1  2.9512E+00    2.95117   0.897  -1.994   8.356  -5.000  -7.301
 3128.788 108.00 OH1  1.9419E-04    0.00019   2.353  -4.907   8.356  -5.000  -7.301
 3128.892 108.00 OH1  5.8718E-05    0.00006   1.665  -6.026   8.356  -5.000  -7.301
 3128.921 108.00 OH1  3.9334E-05    0.00004   1.665  -6.200   8.356  -5.000  -7.301
 3128.938 108.00 OH1  9.1203E-03    0.00912   1.939  -3.596   8.356  -5.000  -7.301
 3128.975 108.00 OH1  6.0676E-01    0.60676   1.939  -1.773   8.356  -5.000  -7.301
 3128.984 108.00 OH1  6.1005E-03    0.00610   0.783  -4.778   8.356  -5.000  -7.301
# lines_OH3133.dat (235 lines)
 3132.010   2.00 He1  1.7336E-11    0.00000  20.616  -4.112   8.355  -0.408  -5.758
 3132.034   6.01 C 2  1.4854E-37    0.00000  23.272 -22.922   7.820  -3.270  -7.160
 3132.034   6.01 C 2  8.5674E-39    0.00000  23.272 -24.161   7.820  -3.270  -7.160
 3132.045  58.01 Ce2  5.1867E-03    0.00519   1.254  -1.480   8.355  -5.539  -7.641
 3132.046  24.01 Cr2  4.2975E-05    0.00004   9.227  -1.919   8.960  -5.750  -7.700
 3132.053  24.01 Cr2  7.3448E+03 7344.76595   2.483   0.437   8.370  -6.470  -7.840
 3132.053  26.01 Fe2  9.2044E-08    0.00000   9.757  -5.413   8.890  -4.840  -7.360
 3132.070  40.00 Zr1  1.7689E-01    0.17689   0.543   0.020   8.355  -6.089  -7.576
 3132.109  24.01 Cr2  5.4525E-03    0.00545   4.774  -3.696   8.470  -6.490  -7.860
 3132.123  66.02 Dy3  1.0711E-07    0.00000   4.251  -1.653   8.355  -5.693  -7.831
 3132.141  18.02 Ar3  1.2369E-44    0.00000  29.775  -3.630   8.355  -4.895  -7.576
 3132.142  23.00 V 1  1.8664E-06    0.00000   0.262  -6.524   7.220  -6.070  -7.790
 3132.162  26.01 Fe2  7.9251E-04    0.00079   7.494  -3.450   8.560  -6.510  -7.870
 3132.166  23.02 V 3  4.2290E-19    0.00000  17.604  -1.497   9.480  -6.000  -7.710
 3132.185  24.02 Cr3  2.6909E-15    0.00000   2.213 -11.905  -0.150  -7.090  -8.050
 3132.188  10.01 Ne2  2.4910E-31    0.00000  30.886  -1.710   8.355  -5.628  -7.669
 3132.188  26.01 Fe2  2.5568E-05    0.00003   9.008  -3.622   8.990  -5.830  -7.510
 3132.190  28.02 Ni3  4.2171E-16    0.00000  12.150  -3.040   8.860  -6.740  -7.970
 3132.218  27.00 Co1  9.0290E-01    0.90290   0.101  -3.060   7.790  -6.130  -7.740
 3132.221  25.01 Mn2  2.5333E-13    0.00000  10.140  -9.106   8.580  -4.290  -7.190
 3132.248  27.04 Co5  7.8603E-93    0.00000  30.873  -6.144   9.890  -6.910  -8.060
 3132.249  26.01 Fe2  1.0602E-09    0.00000  10.273  -6.902   8.940  -5.860  -7.640
 3132.276  39.00 Y 1  2.2769E-06    0.00000   1.374  -3.958   8.060  -3.820  -7.350
 3132.278  25.00 Mn1  3.2187E-01    0.32187   4.332  -0.500   8.320  -5.100  -7.680
 3132.290  70.01 Yb2  6.2314E-05    0.00006   5.341  -1.440   8.355  -4.806  -7.406
 3132.317  18.00 Ar1  5.6518E-07    0.00000  11.549  -3.570   8.355  -3.670  -6.802
 3132.317  29.01 Cu2  4.0947E-13    0.00000  14.462  -4.825   8.355  -4.342  -7.975
 3132.336  28.01 Ni2  2.5530E-09    0.00000  13.122  -3.186   8.240  -3.990  -7.120
 3132.345  24.01 Cr2  2.6422E-07    0.00000   9.388  -3.990   8.910  -5.830  -7.600
 3132.346  29.00 Cu1  8.5891E-06    0.00001   5.569  -3.944   7.910  -3.910  -7.290
 3132.355  23.00 V 1  6.4488E-08    0.00000   1.043  -7.305   7.510  -5.970  -7.770
 3132.363  26.01 Fe2  2.9998E-05    0.00003   9.112  -3.462   7.720  -6.560  -7.930
 3132.380  28.01 Ni2  4.2702E-08    0.00000  13.125  -1.960   8.210  -4.020  -7.110
 3132.383  24.01 Cr2  2.1238E-12    0.00000  10.610  -8.020   8.610  -4.750  -7.310
 3132.395  25.03 Mn4  1.1770E-45    0.00000  18.968  -6.845   9.540  -6.750  -8.000
 3132.397  25.00 Mn1  7.7871E-02    0.07787   3.373  -1.952   7.960  -5.990  -7.810
 3132.398  24.00 Cr1  7.7691E-07    0.00000   3.966  -6.102   7.640  -2.320  -6.750
 3132.421   6.01 C 2  1.6866E-30    0.00000  23.265 -15.873   8.000  -3.440  -7.110
 3132.421   6.01 C 2  2.4547E-29    0.00000  23.265 -14.710   8.000  -3.440  -7.110
 3132.421   6.01 C 2  2.5586E-29    0.00000  23.265 -14.692   8.000  -3.440  -7.110
 3132.424  14.00 Si1  7.9435E-08    0.00000   7.734  -6.889   9.010  -4.290  -7.010
 3132.445  26.02 Fe3  4.8057E-26    0.00000  24.590  -4.711   8.990  -5.470  -7.570
 3132.448  70.01 Yb2  6.0854E-07    0.00000   7.166  -1.860   8.355  -3.710  -7.056
 3132.474  70.01 Yb2  1.6773E-04    0.00017   5.341  -1.010   8.355  -4.807  -7.407
 3132.482  22.02 Ti3  2.8096E-19    0.00000  17.105  -3.952   9.220  -5.350  -7.540
 3132.506  27.01 Co2  2.1057E-05    0.00002   8.736  -1.357   8.960  -5.750  -7.680
 3132.513   9.04 F 5  6.9205-182    0.00000  97.249  -0.510   8.355  -4.459  -7.614
 3132.514  27.01 Co2  8.4450E-05    0.00008   5.036  -3.978   8.710  -6.540  -7.880
 3132.517  68.01 Er2  5.9796E-01    0.59796   1.402   0.505   8.355  -5.705  -7.694
 3132.518  26.00 Fe1  2.7789E+02  277.88764   3.211  -0.457   8.150  -4.990  -7.330
 3132.523  28.00 Ni1  7.3908E+00    7.39079   3.306  -0.891   8.200  -4.470  -7.520
 3132.532  24.01 Cr2  2.1224E-04    0.00021   6.805  -3.336   8.380  -6.430  -7.870
 3132.538  26.01 Fe2  1.3424E-09    0.00000   9.250  -7.691   9.010  -5.730  -7.890
 3132.538  42.01 Mo2  1.0867E-01    0.10867   2.101  -1.028   8.355  -6.171  -7.843
 3132.561   6.01 C 2  2.4909E-25    0.00000  23.532 -10.471   8.400  -2.880  -7.020
 3132.561   6.01 C 2  3.0928E-24    0.00000  23.532  -9.377   8.400  -2.880  -7.020
 3132.577  26.01 Fe2  1.1997E-03    0.00120   7.494  -3.270   8.560  -6.570  -7.780
 3132.591  23.01 V 2  2.9620E-01    0.29620   2.900  -1.190   8.450  -6.440  -7.860
 3132.591  58.01 Ce2  6.1751E-02    0.06175   0.295  -1.240   8.355  -5.710  -7.696
 3132.594  42.00 Mo1  2.6092E+00    2.60919   0.000   0.374   8.355  -6.409  -7.679
 3132.614  23.02 V 3  1.4045E-22    0.00000  18.119  -4.527   9.250  -6.230  -7.690
 3132.625  70.01 Yb2  3.4075E-03    0.00341   4.173  -0.720   8.355  -5.177  -7.525
 3132.626  22.00 Ti1  5.6536E-06    0.00001   1.502  -5.933   7.040  -4.280  -7.440
 3132.640  58.01 Ce2  3.3438E-02    0.03344   0.704  -1.150   8.355  -5.640  -7.673
 3132.645  26.00 Fe1  4.4795E+01   44.79507   3.237  -1.227   8.270  -4.470  -7.320
 3132.655  58.01 Ce2  1.4437E-03    0.00144   1.639  -1.700   8.355  -5.462  -7.616
 3132.656  73.00 Ta1  1.8031E-03    0.00180   0.491  -0.960   8.355  -6.508  -7.710
 3132.656  26.01 Fe2  5.1341E-06    0.00001   8.959  -4.362   9.050  -5.840  -7.570
 3132.660  23.00 V 1  2.2685E-05    0.00002   0.267  -5.435   7.260  -6.120  -7.790
 3132.666  27.00 Co1  3.4489E-04    0.00034   2.877  -4.059   8.590  -5.490  -7.490
 3132.708  22.00 Ti1  5.2479E-01    0.52479   1.997  -0.534   7.820  -4.260  -7.290
 3132.725  25.01 Mn2  1.7105E-03    0.00171   6.177  -2.730   8.660  -6.460  -7.870
 3132.768   2.00 He1  1.9100E-11    0.00000  20.616  -4.070   8.355  -0.488  -5.784
 3132.783  25.00 Mn1  3.6603E-01    0.36603   4.268  -0.500   8.160  -5.910  -7.770
 3132.794   8.02 O 3  1.2072E-50    0.00000  36.893   0.004   8.355  -5.653  -7.818
 3132.795  26.01 Fe2  1.3261E-08    0.00000  11.207  -4.991   8.510  -5.250  -7.480
 3132.798  27.01 Co2  4.5848E-10    0.00000   9.956  -4.956   8.820  -5.870  -7.500
 3132.799  23.01 V 2  2.6882E-01    0.26882   2.510  -1.572   8.490  -6.450  -7.860
 3132.817  27.00 Co1  9.7081E-07    0.00000   3.067  -6.444   7.560  -4.150  -7.270
 3132.822  24.01 Cr2  2.4268E-07    0.00000   9.388  -4.027   8.730  -6.210  -7.490
 3132.826  24.00 Cr1  2.0840E+00    2.08399   3.122  -0.409   8.230  -5.620  -7.690
 3132.847  30.02 Zn3  2.5771E-35    0.00000  32.358  -3.783   8.355  -4.112  -8.045
 3132.855  58.01 Ce2  8.8710E-04    0.00089   1.767  -1.800   8.355  -5.436  -7.608
 3132.864  28.01 Ni2  7.5014E-01    0.75014   2.865  -3.656   8.590  -6.630  -7.920
 3132.870  18.00 Ar1  4.0951E-06    0.00000  11.549  -2.710   8.355  -3.673  -6.803
 3132.878  44.00 Ru1  7.7635E-03    0.00776   1.317  -0.760   8.355  -5.970  -7.538
 3132.894  24.00 Cr1  3.3643E-04    0.00034   3.013  -4.296   8.110  -5.990  -7.750
 3132.950  29.00 Cu1  1.5605E-05    0.00002   6.123  -3.202   7.990  -4.420  -7.260
 3132.954  26.01 Fe2  6.3379E-06    0.00001   9.639  -3.678   8.940  -5.720  -7.690
 3132.967  24.01 Cr2  1.4685E-04    0.00015   6.805  -3.496   8.380  -6.430  -7.860
 3132.984  27.02 Co3  1.4318E-25    0.00000  17.336  -7.214   9.470  -6.330  -7.850
 3133.015  27.00 Co1  2.3494E-04    0.00023   2.871  -4.231   8.750  -5.020  -7.540
 3133.043  23.02 V 3  3.2863E-23    0.00000  19.162  -4.249   9.580  -6.040  -7.710
 3133.045  28.02 Ni3  5.0362E-24    0.00000  19.273  -4.756   9.420  -6.240  -7.830
 3133.051  26.01 Fe2  3.9953E+01   39.95255   3.889  -1.889   8.600  -6.530  -7.890
 3133.080  24.02 Cr3  3.3687E-14    0.00000  10.475  -3.608   9.080  -6.600  -7.930
 3133.085  41.00 Nb1  1.7496E-03    0.00175   1.094  -0.480   8.355  -5.822  -7.491
 3133.086  21.01 Sc2  4.3937E-01    0.43937   3.474   0.110   8.790  -5.790  -7.700
 3133.088  77.00 Ir1  1.4296E-02    0.01430   0.717  -2.150   8.355  -6.782  -7.798
 3133.090  64.01 Gd2  7.0179E-02    0.07018   0.000  -1.400   8.355  -5.938  -7.769
 3133.095  24.01 Cr2  2.6743E-09    0.00000  10.610  -4.920   8.650  -4.620  -7.310
 3133.102  26.00 Fe1  4.5442E-01    0.45442   2.484  -3.877   7.690  -4.740  -7.450
 3133.103  25.01 Mn2  2.1729E-08    0.00000   3.804  -9.694   1.090  -6.480  -7.920
 3133.121  23.00 V 1  8.9500E-05    0.00009   0.275  -4.832   7.050  -6.080  -7.790
 3133.123  22.00 Ti1  1.6269E-02    0.01627   2.085  -1.966   7.830  -4.330  -7.310
 3133.124  69.02 Tm3  8.5224E-09    0.00000   3.802  -2.130   8.355  -5.786  -7.861
 3133.140  90.02 Th3  2.8776E-08    0.00000   5.880   0.350   8.355  -5.298  -7.705
 3133.156  39.01 Y 2  2.3978E-02    0.02398   3.983  -0.142   9.170  -5.420  -7.630
 3133.168  48.00 Cd1  4.8343E-03    0.00483   3.801  -1.290   8.355  -5.396  -7.354
 3133.169   6.01 C 2  2.1351E-13    0.00000   5.335 -14.395   8.600  -7.040  -8.050
 3133.169   6.01 C 2  1.3659E-10    0.00000   5.335 -11.589   8.600  -7.040  -8.050
 3133.173  26.00 Fe1  8.4184E+00    8.41845   3.252  -1.940   7.870  -4.780  -7.430
 3133.180  26.00 Fe1  4.2450E-02    0.04245   3.397  -4.111   8.210  -4.020  -7.340
 3133.187  22.00 Ti1  4.2401E-03    0.00424   2.085  -2.550   7.930  -4.400  -7.320
 3133.188  26.01 Fe2  5.7388E-07    0.00000   9.700  -4.668   8.930  -5.210  -7.640
 3133.188  29.01 Cu2  1.0336E-13    0.00000  14.392  -5.484   8.950  -4.180  -7.370
 3133.194  24.01 Cr2  3.0859E-04    0.00031   6.793  -3.184   8.920  -5.860  -7.570
 3133.212  23.00 V 1  1.2652E-03    0.00127   0.262  -3.693   6.630  -6.150  -7.810
 3133.218  58.02 Ce3  3.6003E-13    0.00000  11.472  -1.320   8.355  -4.477  -7.442
 3133.223  22.01 Ti2  2.0666E-09    0.00000   5.216  -8.230   8.860  -5.790  -7.710
 3133.230  40.00 Zr1  5.4992E-02    0.05499   0.632  -0.410   8.355  -6.048  -7.563
 3133.239  24.01 Cr2  2.2937E-11    0.00000  10.768  -6.849   9.150  -5.090  -7.400
 3133.240  28.01 Ni2  3.4486E-08    0.00000  12.379  -2.703   8.140  -5.490  -7.350
 3133.273  24.01 Cr2  2.3524E-07    0.00000   9.399  -4.031   8.870  -6.520  -7.560
 3133.292  24.00 Cr1  2.1084E-05    0.00002   3.013  -5.499   8.110  -5.990  -7.750
 3133.319  77.00 Ir1  1.2214E+00    1.22140   0.784  -0.160   8.355  -6.765  -7.792
 3133.323  58.01 Ce2  1.8013E-02    0.01801   0.737  -1.390   8.355  -5.635  -7.672
 3133.335  23.01 V 2  2.5037E+02  250.37150   0.333  -0.500   8.270  -6.460  -7.880
 3133.358  69.01 Tm2  1.3615E-05    0.00001   3.328  -1.800   8.355  -5.357  -7.583
 3133.377   8.03 O 4  5.5136-109    0.00000  59.398  -3.333  10.580  -6.190  -7.980
 3133.389  69.01 Tm2  3.4137E-05    0.00003   3.283  -1.440   8.355  -5.367  -7.586
 3133.395  28.01 Ni2  7.3502E-11    0.00000  12.905  -4.916   8.500  -4.520  -7.210
 3133.396  42.00 Mo1  3.9377E-04    0.00039   2.260  -1.478   8.355  -5.031  -7.237
 3133.402  25.00 Mn1  3.0415E-01    0.30415   3.844  -0.950   7.790  -4.020  -7.350
 3133.406  58.01 Ce2  1.0483E-02    0.01048   0.674  -1.680   8.355  -5.646  -7.675
 3133.416   6.01 C 2  4.1347E-12    0.00000   5.335 -13.108   8.590  -7.040  -8.050
 3133.416   6.01 C 2  1.0080E-10    0.00000   5.335 -11.721   8.590  -7.040  -8.050
 3133.426  92.01 U 2  7.5054E-03    0.00751   0.284  -1.108   8.355  -5.886  -7.752
 3133.468   6.01 C 2  2.1061E-30    0.00000  23.532 -15.544   8.400  -2.880  -7.020
 3133.468   6.01 C 2  2.9341E-31    0.00000  23.532 -16.400   8.400  -2.880  -7.020
 3133.482  40.01 Zr2  5.6692E+00    5.66916   0.959  -0.190   8.355  -5.948  -7.772
 3133.485  27.02 Co3  2.5832E-17    0.00000  12.353  -3.300   9.090  -6.700  -7.960
 3133.490  67.02 Ho3  4.7266E-11    0.00000   5.285  -3.280   8.355  -5.615  -7.806
 3133.501  16.00 S 1  6.5623E-08    0.00000   7.866  -7.338   7.610  -3.880  -6.940
 3133.501  16.00 S 1  6.0403E-08    0.00000   7.866  -7.374   7.580  -3.830  -6.940
 3133.509  72.01 Hf2  7.0497E-04    0.00070   5.178   0.510   8.355  -5.563  -7.649
 3133.519  26.00 Fe1  6.3047E-01    0.63047   2.454  -3.761   8.050  -5.000  -7.490
 3133.533  58.01 Ce2  4.1751E-03    0.00418   0.823  -1.950   8.355  -5.619  -7.667
 3133.538  68.02 Er3  2.8317E-09    0.00000   4.505  -2.760   8.355  -5.668  -7.823
 3133.552  73.00 Ta1  2.9927E-04    0.00030   1.237  -1.090   8.355  -6.244  -7.626
 3133.571  28.01 Ni2  2.8292E-10    0.00000  12.931  -4.308   8.450  -5.040  -7.480
 3133.580  69.01 Tm2  2.3323E-04    0.00023   3.186  -0.690   8.355  -5.389  -7.593
 3133.582  24.00 Cr1  1.8473E-06    0.00000   3.966  -5.726   7.370  -2.870  -6.690
 3133.587  67.02 Ho3  3.4669E-04    0.00035   0.000  -1.020   8.355  -5.971  -7.920
 3133.591  26.00 Fe1  2.4671E-02    0.02467   3.430  -4.318   7.760  -3.440  -7.120
 3133.600  60.01 Nd2  1.4698E+00    1.46976   1.247   0.750   8.355  -5.516  -7.633
 3133.607   2.00 He1  2.1191E-11    0.00000  20.616  -4.025   8.355  -0.570  -5.810
 3133.609  58.01 Ce2  4.1713E-03    0.00417   0.812  -1.960   8.355  -5.621  -7.667
 3133.620  90.01 Th2  9.5837E-03    0.00958   1.188  -0.633   8.355  -5.669  -7.683
 3133.622  23.01 V 2  4.7766E-03    0.00478   2.522  -3.312   8.410  -6.460  -7.860
 3133.649  25.01 Mn2  5.4715E-08    0.00000   3.804  -9.293   1.100  -6.480  -7.920
 3133.667  26.01 Fe2  1.2997E-03    0.00130   9.062  -1.869   9.030  -5.810  -7.560
 3133.702  26.01 Fe2  1.0020E-04    0.00010   8.992  -3.043   8.770  -5.840  -7.520
 3133.710  24.01 Cr2  2.4255E-10    0.00000  10.754  -5.837   9.180  -5.370  -7.510
 3133.746  27.01 Co2  5.2798E-11    0.00000  10.245  -5.643   8.940  -5.560  -7.720
 3133.756  26.01 Fe2  1.7279E-02    0.01728   7.473  -2.130   8.610  -6.410  -7.680
 3133.776  70.01 Yb2  1.1833E-05    0.00001   6.020  -1.570   8.355  -4.514  -7.313
 3133.787  58.01 Ce2  4.6351E-04    0.00046   1.930  -1.940   8.355  -5.401  -7.597
 3133.800  66.02 Dy3  1.5474E-07    0.00000   4.123  -1.605   8.355  -5.703  -7.834
 3133.809  23.00 V 1  4.3011E-05    0.00004   1.711  -3.899   8.050  -4.430  -7.430
 3133.820  66.00 Dy1  1.5330E-04    0.00015   0.000  -1.460   8.355  -5.905  -7.517
 3133.823  24.00 Cr1  2.1398E-02    0.02140   3.980  -1.650   8.700  -4.860  -7.570
 3133.828  58.01 Ce2  7.9510E-04    0.00080   1.925  -1.710   8.355  -5.402  -7.597
 3133.830  26.01 Fe2  7.3451E-08    0.00000   9.654  -5.601   8.800  -5.720  -7.660
 3133.848  70.01 Yb2  3.4758E-06    0.00000   5.724  -2.360   8.355  -4.652  -7.357
 3133.852  26.01 Fe2  7.0585E-04    0.00071   9.053  -2.142   9.010  -5.760  -7.540
 3133.858  64.01 Gd2  4.9548E-01    0.49548   1.102   0.409   8.355  -5.781  -7.718
 3133.876  28.01 Ni2  4.2093E-10    0.00000  11.193  -5.650   8.270  -5.210  -7.510
 3133.888  69.01 Tm2  4.0190E-01    0.40190   0.000  -0.230   8.355  -5.932  -7.767
 3133.890  73.01 Ta2  6.3212E-02    0.06321   0.661  -0.440   8.355  -6.321  -7.891
 3133.890  74.00 W 1  1.6906E-02    0.01691   1.708  -0.180   8.355  -6.078  -7.573
 3133.898  27.03 Co4  1.3765E-45    0.00000  20.318  -3.491   9.510  -6.820  -8.020
 3133.909  26.01 Fe2  1.8657E-08    0.00000  11.208  -4.842   8.510  -5.250  -7.480
 3133.919  26.00 Fe1  3.3418E+00    3.34181   3.397  -2.215   8.330  -3.620  -7.370
 3133.924  24.00 Cr1  8.4350E-08    0.00000   2.889  -8.005   8.150  -5.310  -7.540
 3133.943  23.02 V 3  1.4813E-20    0.00000  17.543  -3.006   9.470  -6.000  -7.720
 3133.951   6.01 C 2  2.6729E-23    0.00000  23.271  -8.668   7.900  -3.100  -7.130
 3133.959  26.01 Fe2  3.4005E-09    0.00000  10.288  -6.383   8.970  -5.870  -7.630
 3133.964  26.00 Fe1  8.0352E+00    8.03515   2.425  -2.681   8.020  -5.520  -7.510
 3133.966  24.00 Cr1  1.3664E+00    1.36643   3.375  -0.372   8.310  -6.120  -7.720
 3133.968  24.02 Cr3  1.5335E-26    0.00000   2.295 -23.078  -0.970  -6.600  -7.970
 3133.992  26.01 Fe2  2.6390E-06    0.00000   9.074  -4.551   8.700  -5.700  -7.500
 3132.082 108.00 OH1  1.8524E-05    0.00002   1.934  -6.292   8.355  -5.000  -7.000
 3132.170 108.00 OH1  5.7295E-03    0.00573   0.957  -4.653   8.355  -5.000  -7.000
 3132.186 108.00 OH1  2.7728E+00    2.77281   0.901  -2.017   8.355  -5.000  -7.000
 3132.213 108.00 OH1  4.5297E-03    0.00453   1.602  -4.193   8.355  -5.000  -7.000
 3132.277 108.00 OH1  9.0359E-03    0.00904   1.990  -3.555   8.355  -5.000  -7.000
 3132.289 108.00 OH1  6.3601E-05    0.00006   1.675  -5.982   8.355  -5.000  -7.000
 3132.301 108.00 OH1  9.8387E-06    0.00001   2.293  -6.254   8.355  -5.000  -7.000
 3132.337 108.00 OH1  7.5244E-05    0.00008   1.675  -5.909   8.355  -5.000  -7.000
 3132.392 108.00 OH1  4.2461E-03    0.00425   1.990  -3.883   8.355  -5.000  -7.000
 3132.409 108.00 OH1  1.1825E-03    0.00118   1.934  -4.487   8.355  -5.000  -7.000
 3132.498 108.00 OH1  3.5538E-05    0.00004   1.731  -6.186   8.355  -5.000  -7.000
 3132.499 108.00 OH1  2.8918E-04    0.00029   0.957  -5.950   8.355  -5.000  -7.000
 3132.559 108.00 OH1  9.3320E-05    0.00009   2.293  -5.277   8.355  -5.000  -7.000
 3132.583 108.00 OH1  2.1697E+00    2.16973   1.612  -1.504   8.355  -5.000  -7.000
 3132.622 108.00 OH1  3.4097E-04    0.00034   1.731  -5.204   8.355  -5.000  -7.000
 3132.668 108.00 OH1  5.2823E-04    0.00053   0.682  -5.928   8.355  -5.000  -7.000
 3132.730 108.00 OH1  4.3857E-01    0.43857   1.990  -1.869   8.355  -5.000  -7.000
 3132.775 108.00 OH1  6.4159E-01    0.64159   2.155  -1.560   8.355  -5.000  -7.000
 3132.775 108.00 OH1  5.7212E-03    0.00572   0.897  -4.706   8.355  -5.000  -7.000
 3132.816 108.00 OH1  1.1029E-02    0.01103   1.947  -3.506   8.355  -5.000  -7.000
 3132.845 108.00 OH1  1.2289E-01    0.12289   1.947  -2.459   8.355  -5.000  -7.000
 3132.865 108.00 OH1  2.5607E-01    0.25607   0.686  -3.239   8.355  -5.000  -7.000
 3132.979 108.00 OH1  1.9269E-04    0.00019   2.385  -4.882   8.355  -5.000  -7.000
 3133.030 108.00 OH1  3.6214E-02    0.03621   0.682  -4.092   8.355  -5.000  -7.000
 3133.039 108.00 OH1  2.3369E-01    0.23369   2.181  -1.976   8.355  -5.000  -7.000
 3133.148 108.00 OH1  1.0972E-05    0.00001   2.147  -6.334   8.355  -5.000  -7.000
 3133.202 108.00 OH1  5.3619E-03    0.00536   2.155  -3.638   8.355  -5.000  -7.000
 3133.228 108.00 OH1  1.7556E+01   17.55562   0.686  -1.403   8.355  -5.000  -7.000
 3133.300 108.00 OH1  4.9993E-06    0.00000   2.385  -6.468   8.355  -5.000  -7.000
 3133.353 108.00 OH1  1.8797E-05    0.00002   1.982  -6.244   8.355  -5.000  -7.000
 3133.361 108.00 OH1  3.9116E-01    0.39116   1.743  -2.134   8.355  -5.000  -7.000
 3133.454 108.00 OH1  2.5459E-04    0.00025   1.941  -5.148   8.355  -5.000  -7.000
 3133.463 108.00 OH1  1.1938E-02    0.01194   1.584  -3.788   8.355  -5.000  -7.000
 3133.491 108.00 OH1  7.1518E-06    0.00001   2.171  -6.499   8.355  -5.000  -7.000
 3133.573 108.00 OH1  1.2833E-03    0.00128   2.147  -4.266   8.355  -5.000  -7.000
 3133.605 108.00 OH1  8.1188E-04    0.00081   1.736  -4.823   8.355  -5.000  -7.000
 3133.707 108.00 OH1  2.2849E-05    0.00002   1.941  -6.195   8.355  -5.000  -7.000
 3133.746 108.00 OH1  1.0175E-01    0.10175   1.705  -2.752   8.355  -5.000  -7.000
 3133.790 108.00 OH1  2.4729E-05    0.00002   1.578  -6.477   8.355  -5.000  -7.000
 3133.816 108.00 OH1  9.1234E-04    0.00091   1.982  -4.558   8.355  -5.000  -7.000
 3133.869 108.00 OH1  4.7430E-03    0.00474   2.300  -3.565   8.355  -5.000  -7.000
 3133.963 108.00 OH1  2.6353E-03    0.00264   0.253  -5.604   8.355  -5.000  -7.000
 3133.993 108.00 OH1  1.1060E+00    1.10605   0.478  -2.785   8.355  -5.000  -7.000
# lines_OH3167.dat (237 lines)
 3166.028  24.01 Cr2  2.2843E-09    0.00000   9.399  -6.041   8.750  -5.920  -7.500
 3166.039  25.01 Mn2  1.3627E-09    0.00000  10.337  -5.201   8.950  -3.540  -7.160
 3166.040  26.01 Fe2  5.7145E-05    0.00006   8.175  -3.996   8.920  -5.730  -7.440
 3166.047  26.01 Fe2  1.9255E-05    0.00002   8.957  -3.787   8.860  -5.390  -7.590
 3166.054  22.01 Ti2  1.8292E-02    0.01829   4.864  -1.587   8.760  -5.650  -7.640
 3166.070  24.00 Cr1  4.5792E-09    0.00000   3.422  -8.803   6.660  -3.700  -7.260
 3166.084  27.01 Co2  4.7755E-08    0.00000  10.340  -2.601   8.346  -4.781  -7.956
 3166.095  26.01 Fe2  3.2028E-05    0.00003   9.058  -3.478   8.720  -5.740  -7.510
 3166.098  90.01 Th2  1.2405E-02    0.01240   0.557  -1.068   8.346  -5.778  -7.718
 3166.125  25.02 Mn3  8.3218E-22    0.00000  17.919  -5.223   9.430  -5.930  -7.750
 3166.146  27.02 Co3  6.0238E-16    0.00000   1.913 -11.027  -0.900  -6.710  -7.990
 3166.148  23.00 V 1  6.6003E-04    0.00066   1.064  -3.274   7.990  -5.450  -7.730
 3166.166  24.02 Cr3  3.7399E-17    0.00000   0.071 -15.626  -0.750  -7.120  -8.060
 3166.181  10.01 Ne2  4.5164E-29    0.00000  27.270  -2.600   8.346  -6.137  -7.832
 3166.221  28.01 Ni2  5.7599E-11    0.00000  12.344  -5.508   9.040  -4.680  -7.460
 3166.223  26.01 Fe2  4.2485E-01    0.42485   3.892  -3.857   8.590  -6.530  -7.880
 3166.241  58.01 Ce2  9.2518E-02    0.09252   0.320  -1.040   8.346  -5.713  -7.696
 3166.244  26.00 Fe1  1.1492E+02  114.91758   2.450  -1.501   8.320  -5.120  -7.210
 3166.264  68.02 Er3  1.3061E-04    0.00013   0.630  -1.470   8.346  -5.931  -7.907
 3166.265  40.01 Zr2  3.6947E+00    3.69467   0.802  -0.510   8.346  -5.974  -7.780
 3166.283  58.01 Ce2  2.8237E-02    0.02824   0.900  -1.050   8.346  -5.613  -7.665
 3166.302  24.00 Cr1  1.5172E-01    0.15172   3.556  -1.166   8.100  -5.050  -7.540
 3166.302  26.01 Fe2  1.2315E-05    0.00001   7.494  -5.256   8.100  -6.500  -7.730
 3166.333  26.00 Fe1  1.8362E+00    1.83617   2.454  -3.294   7.720  -4.940  -7.490
 3166.339  69.01 Tm2  1.4286E-04    0.00014   3.255  -0.840   8.346  -5.382  -7.591
 3166.341  39.01 Y 2  1.5209E-07    0.00000   6.899  -2.796   8.900  -4.820  -7.350
 3166.341  39.01 Y 2  3.2441E-09    0.00000   6.899  -4.467   8.880  -4.670  -7.340
 3166.344  69.01 Tm2  8.3272E-05    0.00008   3.283  -1.050   8.346  -5.376  -7.589
 3166.348  25.02 Mn3  6.2499E-22    0.00000  17.955  -5.316   9.320  -5.930  -7.750
 3166.361  23.00 V 1  1.1364E-03    0.00114   2.269  -1.988   7.320  -4.900  -7.200
 3166.367  22.01 Ti2  4.4596E-01    0.44596   4.864  -0.200   8.760  -5.510  -7.640
 3166.383  20.00 Ca1  1.4355E+00    1.43548   2.521  -1.740   7.630  -6.220  -7.430
 3166.396  23.01 V 2  2.1310E-03    0.00213   2.376  -3.787   8.430  -6.470  -7.860
 3166.401  26.01 Fe2  2.8572E-02    0.02857   8.431  -1.074   8.870  -5.720  -7.440
 3166.409  26.00 Fe1  1.7013E-03    0.00170   2.865  -5.969   7.660  -4.970  -7.420
 3166.435  26.00 Fe1  3.5110E+02  351.09882   2.559  -0.921   8.210  -5.730  -7.640
 3166.451  25.00 Mn1  2.8732E-03    0.00287   3.844  -2.972   7.910  -4.660  -7.590
 3166.457  90.02 Th3  1.0703E-05    0.00001   1.332  -1.040   8.346  -5.703  -7.834
 3166.465  28.01 Ni2  6.7678E-11    0.00000  12.344  -5.438   8.880  -4.650  -7.460
 3166.472  69.01 Tm2  2.2829E-04    0.00023   2.964  -0.890   8.346  -5.445  -7.611
 3166.487  39.01 Y 2  3.1416E-09    0.00000   7.257  -4.169   8.770  -3.600  -7.110
 3166.491  24.01 Cr2  5.9193E-09    0.00000   3.858 -10.456   1.040  -6.460  -7.930
 3166.495  23.01 V 2  1.3760E-07    0.00000   6.101  -4.731   8.810  -5.650  -7.650
 3166.497  25.02 Mn3  1.5902E-14    0.00000  12.959  -2.264   8.870  -6.630  -7.940
 3166.506  76.00 Os1  3.2010E-02    0.03201   2.909   0.470   8.346  -5.849  -7.499
 3166.515  25.01 Mn2  2.1301E-10    0.00000   9.862  -6.421   9.220  -5.150  -7.670
 3166.528  26.01 Fe2  4.4249E-03    0.00442   5.911  -4.080   9.130  -6.360  -7.790
 3166.529  74.01 W 2  1.2980E-03    0.00130   3.243  -1.040   8.346  -6.219  -7.858
 3166.536  23.00 V 1  1.4592E-03    0.00146   1.931  -2.174   8.220  -5.840  -7.700
 3166.541  18.01 Ar2  7.7058E-23    0.00000  23.258  -3.540   8.346  -2.808  -6.767
 3166.548  58.01 Ce2  3.4020E-02    0.03402   0.417  -1.390   8.346  -5.697  -7.691
 3166.565  58.01 Ce2  3.7319E-04    0.00037   1.966  -2.000   8.346  -5.402  -7.597
 3166.581  24.00 Cr1  3.4921E-03    0.00349   3.556  -2.804   8.100  -5.050  -7.540
 3166.583  26.00 Fe1  5.1645E-01    0.51645   2.198  -4.068   7.490  -6.140  -7.810
 3166.588  29.01 Cu2  1.0907E-09    0.00000  14.890  -1.024   8.110  -4.160  -7.200
 3166.589  26.00 Fe1  4.0664E+00    4.06642   3.397  -2.127   7.790  -4.170  -7.270
 3166.597  69.02 Tm3  6.9341E-07    0.00000   0.000  -3.530   8.346  -6.021  -7.936
 3166.608  58.01 Ce2  1.2721E-01    0.12721   0.322  -0.900   8.346  -5.712  -7.696
 3166.616  26.01 Fe2  2.6599E-04    0.00027   8.959  -2.645   9.050  -5.850  -7.570
 3166.622  40.01 Zr2  1.8878E-01    0.18878   0.758  -1.840   8.346  -5.979  -7.782
 3166.631  25.01 Mn2  4.2070E-12    0.00000  10.263  -7.776   8.710  -4.550  -7.200
 3166.659  26.01 Fe2  4.4634E-03    0.00446   9.004  -1.381   8.870  -5.850  -7.570
 3166.665  26.01 Fe2  1.7166E-05    0.00002   9.074  -3.735   8.720  -5.840  -7.520
 3166.670  24.00 Cr1  2.5231E-08    0.00000   4.099  -7.472   7.450  -2.430  -6.620
 3166.673  26.01 Fe2  2.1761E+02  217.61310   1.671  -3.083   8.560  -6.630  -7.790
 3166.677  27.01 Co2  2.6704E-06    0.00000   8.594  -2.375   9.050  -5.700  -7.680
 3166.689  26.01 Fe2  5.7204E-05    0.00006   8.971  -3.302   8.980  -6.560  -7.730
 3166.697  25.01 Mn2  5.7014E-12    0.00000  10.263  -7.644   8.710  -4.530  -7.200
 3166.708  27.02 Co3  1.5864E-18    0.00000  13.900  -3.161   9.340  -6.690  -7.950
 3166.728  24.00 Cr1  1.0753E-05    0.00001   4.096  -4.845   8.430  -2.650  -6.680
 3166.733  20.00 Ca1  1.1999E-05    0.00001   5.049  -4.615   8.130  -5.150  -7.580
 3166.738  25.03 Mn4  6.3554E-42    0.00000  17.101  -4.737   8.830  -6.760  -8.010
 3166.775  26.01 Fe2  6.6979E-03    0.00670   5.911  -3.900   8.710  -6.570  -7.790
 3166.789  22.00 Ti1  3.4375E-03    0.00344   1.879  -2.818   7.950  -4.850  -7.510
 3166.800  22.03 Ti4  1.2679E-47    0.00000  34.076  -1.610   9.160  -5.540  -7.600
 3166.807  24.01 Cr2  3.5041E-11    0.00000  10.610  -6.800   8.620  -4.780  -7.320
 3166.809  25.00 Mn1  2.3188E-02    0.02319   3.073  -2.737   7.780  -4.980  -7.390
 3166.811  26.01 Fe2  6.2959E-04    0.00063   8.307  -2.839   8.940  -5.730  -7.440
 3166.811  25.01 Mn2  2.5972E-09    0.00000  10.337  -4.921   8.950  -3.560  -7.160
 3166.820  27.01 Co2  2.5420E-07    0.00000  10.286  -1.922   9.020  -5.560  -7.720
 3166.845  26.01 Fe2  1.1161E-06    0.00000   9.074  -4.922   8.720  -5.840  -7.520
 3166.852   6.01 C 2  1.0721E-18    0.00000  24.795  -2.734   9.490  -4.810  -7.510
 3166.852  69.01 Tm2  1.6017E-07    0.00000   3.221  -3.820   8.346  -5.390  -7.593
 3166.859  58.01 Ce2  5.5045E-05    0.00006   2.415  -2.440   8.346  -5.299  -7.564
 3166.863  26.00 Fe1  3.0098E-01    0.30098   3.547  -3.127   8.470  -4.810  -7.400
 3166.891  26.01 Fe2  7.6137E-09    0.00000   9.742  -6.506   8.600  -5.210  -7.640
 3166.898  28.01 Ni2  3.5880E-09    0.00000  13.101  -3.054   8.310  -3.940  -7.120
 3166.901  29.01 Cu2  5.7771E-14    0.00000  14.392  -5.734   8.930  -4.630  -7.290
 3166.925  24.00 Cr1  2.7389E-05    0.00003   4.096  -4.439   8.520  -2.600  -6.680
 3166.929  45.01 Rh2  7.2509E-03    0.00725   3.488   0.000   8.346  -6.233  -7.863
 3166.933  69.02 Tm3  4.0577E-11    0.00000   7.164  -1.520   8.346  -5.532  -7.780
 3166.942  23.01 V 2  1.9568E-04    0.00020   6.901  -0.881   8.880  -5.690  -7.700
 3166.962  24.01 Cr2  9.1658E-12    0.00000  10.490  -7.487   8.680  -4.950  -7.320
 3166.969  28.02 Ni3  2.3632E-28    0.00000  22.228  -6.507   9.450  -6.310  -7.850
 3166.972  26.00 Fe1  1.2177E+01   12.17664   3.018  -1.981   8.050  -5.990  -7.740
 3166.985  58.01 Ce2  1.6005E-03    0.00160   1.206  -2.030   8.346  -5.557  -7.647
 3167.028  26.00 Fe1  4.4932E-01    0.44932   3.267  -3.197   7.400  -4.750  -7.460
 3167.051  70.01 Yb2  1.9728E-05    0.00002   5.613  -1.700   8.346  -4.716  -7.378
 3167.075  24.00 Cr1  2.6398E-05    0.00003   3.847  -4.672   7.640  -3.550  -7.000
 3167.086  28.01 Ni2  2.4464E-09    0.00000  12.344  -3.880   9.000  -4.710  -7.460
 3167.093  67.02 Ho3  5.2587E-08    0.00000   3.955  -1.390   8.346  -5.719  -7.839
 3167.093  25.01 Mn2  2.1360E-11    0.00000   9.863  -7.419   9.220  -5.150  -7.670
 3167.101  68.01 Er2  3.9593E-01    0.39593   1.701   0.589   8.346  -5.662  -7.680
 3167.136  25.01 Mn2  2.0993E-03    0.00210   6.865  -2.039   7.940  -5.790  -7.600
 3167.142  23.00 V 1  4.8362E-06    0.00000   1.218  -5.275   8.090  -5.550  -7.620
 3167.144  25.00 Mn1  1.3858E-01    0.13858   4.258  -0.928   8.380  -5.890  -7.760
 3167.157  75.00 Re1  5.5887E-04    0.00056   2.061  -0.730   8.346  -5.866  -7.505
 3167.158  26.01 Fe2  1.8710E-07    0.00000   9.761  -5.099   8.940  -5.690  -7.690
 3167.178  26.00 Fe1  7.2876E-01    0.72876   3.547  -2.743   7.560  -3.760  -7.070
 3167.197  24.00 Cr1  3.7058E-02    0.03706   3.857  -1.516   7.910  -4.060  -7.190
 3167.199  39.01 Y 2  2.1941E-08    0.00000   7.257  -3.325   8.790  -3.600  -7.110
 3167.202  64.00 Gd1  8.3565E-04    0.00084   0.124  -0.542   8.346  -5.973  -7.539
 3167.206  25.00 Mn1  1.4940E-06    0.00000   2.941  -7.043   6.960  -3.760  -7.120
 3167.215  24.01 Cr2  3.3244E-03    0.00332   8.752  -0.442   8.800  -5.650  -7.400
 3167.218  24.01 Cr2  3.5888E-07    0.00000   7.774  -5.261   8.140  -6.080  -7.650
 3167.220  26.02 Fe3  1.3636E-22    0.00000  18.302  -6.735   9.590  -6.350  -7.850
 3167.226  58.01 Ce2  2.3154E-03    0.00232   0.322  -2.640   8.346  -5.712  -7.696
 3167.235  23.01 V 2  6.9639E-02    0.06964   2.556  -2.116   8.460  -6.530  -7.860
 3167.237  58.01 Ce2  5.8177E-03    0.00582   1.194  -1.480   8.346  -5.559  -7.647
 3167.240  12.02 Mg3  4.6755E-56    0.00000  66.050  -0.700   8.346  -5.300  -7.705
 3167.243  24.01 Cr2  1.5672E-04    0.00016   8.763  -1.759   8.800  -5.660  -7.400
 3167.263  14.01 Si2  1.8400E-10    0.00000  14.826  -4.279   8.390  -3.540  -7.250
 3167.277  22.01 Ti2  4.1143E-08    0.00000   6.535  -5.779   8.500  -5.650  -7.480
 3167.326  58.01 Ce2  1.0090E-01    0.10090   0.495  -0.850   8.346  -5.684  -7.687
 3167.339  21.00 Sc1  3.9141E-06    0.00000   1.987  -3.893   7.570  -4.970  -7.440
 3167.346  58.01 Ce2  1.4807E-05    0.00001   1.876  -3.480   8.346  -5.422  -7.603
 3167.354  25.02 Mn3  3.7402E-22    0.00000  17.993  -5.506   9.380  -6.280  -7.830
 3167.365  26.01 Fe2  3.5392E-08    0.00000   9.775  -5.810   9.000  -5.450  -7.640
 3167.368  27.01 Co2  9.8159E-08    0.00000   8.736  -3.686   8.960  -5.780  -7.690
 3167.377  14.00 Si1  8.0422E-11    0.00000   7.787  -9.835   9.050  -4.070  -6.940
 3167.421  26.00 Fe1  1.2152E-02    0.01215   3.415  -4.636   7.860  -3.960  -7.240
 3167.423  23.01 V 2  8.9812E-01    0.89812   3.796   0.075   8.440  -6.510  -7.870
 3167.427  24.00 Cr1  5.7438E-04    0.00057   3.556  -3.588   7.670  -4.370  -7.280
 3167.428  23.01 V 2  1.9108E-06    0.00000   5.537  -4.080   8.610  -6.380  -7.850
 3167.444  26.01 Fe2  7.1966E-07    0.00000   9.069  -5.117   8.800  -5.810  -7.510
 3167.445  70.01 Yb2  3.7078E-06    0.00000   5.815  -2.250   8.346  -4.630  -7.350
 3167.452  24.00 Cr1  3.5402E-01    0.35402   3.368  -0.962   8.430  -5.750  -7.700
 3167.463  18.01 Ar2  4.0808E-19    0.00000  20.247  -2.440   8.346  -5.012  -7.472
 3167.467  28.01 Ni2  1.7840E-08    0.00000  12.568  -2.822   8.980  -5.340  -7.510
 3167.474  27.01 Co2  4.4738E-09    0.00000  10.017  -3.911   9.000  -6.120  -7.660
 3167.483  14.00 Si1  7.4467E-04    0.00074   5.964  -4.457   9.640  -5.220  -7.570
 3167.484  11.01 Na2  7.4002E-28    0.00000  37.209  -1.740   8.346  -5.636  -7.672
 3167.487  26.01 Fe2  6.4624E-07    0.00000   6.567  -7.344   8.840  -5.820  -7.740
 3167.494  25.01 Mn2  2.8658E-05    0.00003   5.054  -5.482   8.690  -6.540  -7.880
 3167.515  23.01 V 2  5.6358E-01    0.56358   4.244   0.263   8.360  -6.440  -7.850
 3167.532  25.01 Mn2  8.5937E-05    0.00009   8.965  -1.597   8.960  -5.700  -7.670
 3167.533  73.00 Ta1  4.9672E-04    0.00050   0.752  -1.290   8.345  -6.437  -7.688
 3167.550  26.02 Fe3  3.8515E-13    0.00000  11.147  -3.519   8.850  -6.670  -7.960
 3167.561  90.01 Th2  1.0811E-02    0.01081   1.903   0.045   8.345  -5.548  -7.644
 3167.576  28.02 Ni3  3.3633E-33    0.00000  27.424  -6.826   9.230  -5.470  -7.580
 3167.576  10.00 Ne1  7.6542E-11    0.00000  16.848  -4.200   8.345  -4.927  -7.204
 3167.581  22.00 Ti1  7.9783E-05    0.00008   0.818  -5.377   8.490  -5.800  -7.630
 3167.583  25.01 Mn2  1.3456E-13    0.00000  10.876  -8.737   8.710  -2.600  -7.020
 3167.583  25.01 Mn2  1.0713E-11    0.00000  10.876  -6.836   8.710  -2.600  -7.020
 3167.592  25.01 Mn2  6.9412E-03    0.00694   6.494  -1.843   8.430  -6.500  -7.880
 3167.592  42.00 Mo1  1.4951E-04    0.00015   2.260  -1.896   8.345  -5.082  -7.254
 3167.611  28.01 Ni2  1.4641E-11    0.00000  11.224  -7.079   8.820  -5.980  -7.750
 3167.617  25.00 Mn1  1.3659E-01    0.13659   2.941  -2.082   7.190  -6.130  -7.770
 3167.668  23.01 V 2  5.9628E-04    0.00060   6.845  -0.446   8.840  -5.620  -7.650
 3167.679  23.00 V 1  9.6358E-03    0.00964   2.278  -1.052   7.620  -3.750  -7.190
 3167.725  22.00 Ti1  6.9893E-06    0.00001   2.175  -5.252   8.010  -4.160  -7.320
 3167.751   9.03 F 4  1.6668-117    0.00000  64.415  -0.130   8.345  -5.342  -7.819
 3167.751  28.06 Ni7  1.5237-124    0.00000   0.035 -11.563   0.730  -7.710  -8.190
 3167.751  28.06 Ni7  1.7414-124    0.00000   0.035 -11.505   0.730  -7.710  -8.190
 3167.768  25.00 Mn1  6.3675E-04    0.00064   4.345  -3.190   7.930  -5.950  -7.770
 3167.769  66.01 Dy2  1.5311E-01    0.15311   2.247   0.629   8.345  -5.514  -7.633
 3167.771  63.02 Eu3  2.3945E-10    0.00000   6.252  -2.781   8.345  -5.688  -7.829
 3167.777  26.00 Fe1  8.7935E-04    0.00088   2.851  -6.268   7.980  -4.890  -7.510
 3167.778  20.00 Ca1  4.1252E+00    4.12521   2.523  -1.280   7.630  -6.230  -7.430
 3167.779  26.02 Fe3  3.2745E-22    0.00000  18.305  -6.352   9.590  -6.350  -7.850
 3167.780  26.00 Fe1  2.5256E+01   25.25583   2.176  -2.398   7.890  -6.220  -7.790
 3167.789  58.01 Ce2  2.3729E-02    0.02373   0.000  -1.910   8.345  -5.764  -7.713
 3167.791  28.01 Ni2  3.5695E-11    0.00000  11.224  -6.692   8.140  -5.140  -7.500
 3167.799   8.01 O 2  6.4847E-22    0.00000  29.062  -0.640   8.345  -4.488  -7.304
 3167.811  70.01 Yb2  7.5516E-07    0.00000   5.954  -2.820   8.345  -4.567  -7.330
 3167.822  27.02 Co3  2.5200E-22    0.00000  17.406  -3.905   9.530  -6.320  -7.840
 3167.823  25.00 Mn1  1.4988E-01    0.14988   2.920  -2.060   7.260  -6.130  -7.740
 3167.829  22.02 Ti3  3.9370E-15    0.00000  15.938  -0.820   9.440  -5.990  -7.710
 3167.836   6.01 C 2  1.0460E-19    0.00000  23.381  -4.977   9.420  -4.900  -7.320
 3167.838  22.02 Ti3  2.3843E-17    0.00000  15.924  -3.050   9.440  -5.990  -7.710
 3167.839  58.02 Ce3  1.1818E-10    0.00000   8.398  -1.480   8.345  -5.023  -7.617
 3167.852  17.03 Cl4  1.1177E-61    0.00000  26.839  -0.390   9.700  -5.547  -7.884
 3167.855  26.01 Fe2  6.8458E+02  684.57953   3.814  -0.718   8.470  -6.510  -7.890
 3167.855  27.00 Co1  3.1393E-02    0.03139   1.785  -3.049   7.900  -6.140  -7.810
 3167.855  26.01 Fe2  1.2016E-01    0.12016   5.823  -2.723   8.880  -5.710  -7.430
 3167.862  27.03 Co4  1.7999E-46    0.00000  22.628  -2.359   9.090  -6.820  -8.020
 3167.870  69.01 Tm2  1.1000E-05    0.00001   2.433  -2.670   8.345  -5.552  -7.645
 3167.882  26.01 Fe2  9.7352E-05    0.00010   9.008  -3.039   8.980  -5.920  -7.560
 3167.889  59.02 Pr3  3.5008E-08    0.00000   2.670  -3.781   8.345  -5.724  -7.841
 3167.902  58.01 Ce2  1.4467E-04    0.00014   1.027  -3.230   8.345  -5.590  -7.657
 3167.906  25.01 Mn2  3.4581E-10    0.00000   9.864  -6.209   9.220  -5.150  -7.670
 3167.916  58.01 Ce2  1.3865E-02    0.01387   0.417  -1.780   8.345  -5.697  -7.691
 3167.921  26.00 Fe1  1.0773E+02  107.72927   3.241  -0.840   8.180  -4.870  -7.320
 3167.922  25.00 Mn1  1.1850E-02    0.01185   4.273  -1.983   8.000  -5.840  -7.770
 3167.928  24.00 Cr1  3.1045E-08    0.00000   3.966  -7.498   6.790  -2.880  -6.720
 3167.928  24.00 Cr1  2.7605E-06    0.00000   3.966  -5.549   7.430  -3.070  -6.760
 3167.928  24.00 Cr1  7.2110E-07    0.00000   3.966  -6.132   7.360  -3.200  -6.730
 3167.935   6.01 C 2  9.3097E-12    0.00000  18.656  -1.145   9.220  -6.730  -7.810
 3167.946  22.01 Ti2  8.3103E-04    0.00083   5.207  -2.631   8.730  -5.370  -7.640
 3167.946  26.01 Fe2  6.7215E+00    6.72151   3.892  -2.658   8.580  -6.530  -7.890
 3167.962  28.03 Ni4  4.1618E-47    0.00000  18.002  -6.347   8.930  -6.840  -8.030
 3167.971  69.01 Tm2  9.4460E-07    0.00000   3.186  -3.080   8.345  -5.398  -7.596
 3167.985  25.01 Mn2  3.2335E-09    0.00000  10.337  -4.826   8.940  -3.610  -7.160
 3167.999  23.01 V 2  4.4804E-03    0.00448   5.475  -0.764   8.480  -6.420  -7.860
 3166.105 108.00 OH1  9.7412E-06    0.00001   1.712  -6.762   8.346  -5.000  -7.301
 3166.189 108.00 OH1  3.6491E-06    0.00000   2.494  -6.507   8.346  -5.000  -7.301
 3166.211 108.00 OH1  1.2434E-05    0.00001   2.155  -6.270   8.346  -5.000  -7.301
 3166.256 108.00 OH1  1.8888E-04    0.00019   1.102  -6.006   8.346  -5.000  -7.301
 3166.337 108.00 OH1  1.1499E+01   11.49943   0.538  -1.713   8.346  -5.000  -7.301
 3166.355 108.00 OH1  5.4516E-06    0.00001   2.442  -6.378   8.346  -5.000  -7.301
 3166.363 108.00 OH1  4.6941E-03    0.00469   1.719  -4.073   8.346  -5.000  -7.301
 3166.493 108.00 OH1  4.1776E-06    0.00000   2.375  -6.552   8.346  -5.000  -7.301
 3166.532 108.00 OH1  1.3131E+00    1.31314   1.507  -1.811   8.346  -5.000  -7.301
 3166.709 108.00 OH1  9.1024E-02    0.09102   1.109  -3.317   8.346  -5.000  -7.301
 3166.712 108.00 OH1  2.0242E-02    0.02024   1.102  -3.976   8.346  -5.000  -7.301
 3166.755 108.00 OH1  6.4092E-04    0.00064   2.366  -4.374   8.346  -5.000  -7.301
 3166.982 108.00 OH1  9.3474E-06    0.00001   2.396  -6.184   8.346  -5.000  -7.301
 3167.036 108.00 OH1  9.7749E-04    0.00098   2.337  -4.216   8.346  -5.000  -7.301
 3167.121 108.00 OH1  1.0684E-01    0.10684   2.163  -2.329   8.346  -5.000  -7.301
 3167.168 108.00 OH1  9.7548E+00    9.75477   1.109  -1.287   8.346  -5.000  -7.301
 3167.297 108.00 OH1  2.3423E-01    0.23423   1.952  -2.172   8.346  -5.000  -7.301
 3167.328 108.00 OH1  7.8459E-03    0.00785   1.952  -3.647   8.346  -5.000  -7.301
 3167.427 108.00 OH1  4.3902E-06    0.00000   2.425  -6.487   8.346  -5.000  -7.301
 3167.448 108.00 OH1  5.9813E-03    0.00598   2.163  -3.581   8.346  -5.000  -7.301
 3167.490 108.00 OH1  7.2807E-06    0.00001   2.337  -6.344   8.346  -5.000  -7.301
 3167.557 108.00 OH1  3.1507E-04    0.00032   2.401  -4.652   8.345  -5.000  -7.301
 3167.599 108.00 OH1  2.7207E-03    0.00272   1.501  -4.500   8.345  -5.000  -7.301
 3167.620 108.00 OH1  6.6591E-04    0.00067   2.191  -4.510   8.345  -5.000  -7.301
 3167.672 108.00 OH1  8.9881E-05    0.00009   0.902  -6.503   8.345  -5.000  -7.301
 3167.783 108.00 OH1  1.6253E-05    0.00002   1.946  -6.336   8.345  -5.000  -7.301
 3167.785 108.00 OH1  7.6807E-03    0.00768   1.763  -3.821   8.345  -5.000  -7.301
 3167.795 108.00 OH1  4.3659E-02    0.04366   0.905  -3.814   8.345  -5.000  -7.301
 3167.891 108.00 OH1  2.1693E-03    0.00217   2.050  -4.120   8.345  -5.000  -7.301
 3167.913 108.00 OH1  1.1211E-01    0.11211   1.827  -2.601   8.345  -5.000  -7.301
 3167.942 108.00 OH1  1.8057E-02    0.01806   1.827  -3.394   8.345  -5.000  -7.301
 3167.971 108.00 OH1  8.6990E-06    0.00001   2.401  -6.211   8.345  -5.000  -7.301
 3167.975 108.00 OH1  5.3567E-04    0.00054   2.381  -4.439   8.345  -5.000  -7.301
# lines_OH3173.dat (272 lines)
 3172.007  58.01 Ce2  2.2553E-03    0.00226   0.977  -2.080   8.344  -5.600  -7.661
 3172.010  25.01 Mn2  1.1437E-11    0.00000  10.270  -7.335   8.640  -4.580  -7.200
 3172.011  26.02 Fe3  5.8221E-16    0.00000  13.131  -4.610   9.080  -6.670  -7.950
 3172.024  16.01 S 2  3.5721E-11    0.00000  15.867  -2.640   8.344  -5.038  -7.481
 3172.027  42.01 Mo2  1.3530E-01    0.13530   2.150  -0.887   8.344  -6.171  -7.843
 3172.028  28.01 Ni2  1.3487E-10    0.00000  12.344  -5.138   9.040  -4.740  -7.460
 3172.030  29.01 Cu2  2.3180E-14    0.00000  14.392  -6.130   8.900  -4.640  -7.290
 3172.038  26.00 Fe1  2.4797E+01   24.79692   2.454  -2.163   7.680  -6.110  -7.800
 3172.048  25.01 Mn2  9.4671E-10    0.00000   8.294  -7.139   8.810  -5.100  -7.460
 3172.064  27.02 Co3  2.0600E-25    0.00000  17.384  -7.011   9.490  -6.330  -7.850
 3172.070  24.01 Cr2  1.7963E+01   17.96298   4.384  -0.515   8.310  -6.440  -7.850
 3172.070  24.02 Cr3  9.4332E-20    0.00000  15.175  -5.062   9.430  -6.340  -7.840
 3172.084  26.00 Fe1  4.5550E+01   45.54954   2.198  -2.122   7.910  -6.240  -7.790
 3172.092  25.01 Mn2  1.9092E-10    0.00000   9.862  -6.468   9.160  -5.330  -7.680
 3172.095   6.01 C 2  1.6845E-19    0.00000  23.386  -4.765   9.430  -4.820  -7.320
 3172.098  24.01 Cr2  1.0020E-04    0.00010   8.618  -2.079   8.880  -5.650  -7.410
 3172.102  24.00 Cr1  9.6221E-07    0.00000   3.966  -6.006   7.300  -2.970  -6.730
 3172.104  23.02 V 3  1.4735E-18    0.00000  19.324   0.547   9.320  -5.940  -7.710
 3172.108  25.00 Mn1  5.4275E-03    0.00543   4.332  -2.270   7.870  -6.160  -7.770
 3172.108  26.01 Fe2  7.3212E-05    0.00007   9.412  -2.810   9.030  -5.360  -7.610
 3172.108  69.01 Tm2  4.5516E-04    0.00046   3.331  -0.270   8.344  -5.367  -7.586
 3172.111  26.00 Fe1  9.2148E+00    9.21484   2.198  -2.816   7.580  -6.170  -7.800
 3172.112  28.01 Ni2  2.4192E-12    0.00000  13.143  -6.188   8.730  -3.610  -7.160
 3172.116  80.01 Hg2  1.1058E-13    0.00000  12.793  -2.950   8.344  -4.443  -7.290
 3172.124  26.00 Fe1  1.2911E-02    0.01291   3.368  -4.650   8.220  -4.380  -7.400
 3172.131  28.01 Ni2  5.9111E-09    0.00000  13.073  -2.861   8.550  -4.790  -7.210
 3172.150  25.01 Mn2  8.9696E-05    0.00009   8.967  -1.576   8.960  -5.700  -7.670
 3172.153  25.01 Mn2  7.2000E-13    0.00000  10.270  -8.536   8.650  -4.570  -7.200
 3172.158  25.01 Mn2  3.9211E-03    0.00392   4.936  -3.448   8.490  -6.520  -7.890
 3172.169  26.02 Fe3  4.9632E-24    0.00000  20.096  -6.610   9.480  -5.760  -7.650
 3172.171  26.01 Fe2  2.4524E-04    0.00025   9.412  -2.285   8.344  -4.802  -7.520
 3172.174  28.07 Ni8  1.7834-125    0.00000   3.216  -9.722   0.630  -7.760  -8.200
 3172.174  28.07 Ni8  9.6219-124    0.00000   3.216  -7.990   0.630  -7.760  -8.200
 3172.186  26.00 Fe1  1.0693E-04    0.00011   3.237  -6.846   7.270  -4.500  -7.330
 3172.191  26.01 Fe2  4.7107E-04    0.00047   9.688  -1.761   8.940  -5.720  -7.690
 3172.195  27.03 Co4  1.2501E-47    0.00000  23.331  -2.904   9.430  -6.830  -8.020
 3172.209  25.01 Mn2  6.1898E-11    0.00000   0.000 -15.551  -0.720  -6.500  -7.930
 3172.209  25.01 Mn2  4.6417E-10    0.00000   0.000 -14.676  -0.720  -6.500  -7.930
 3172.217  69.01 Tm2  5.1509E-05    0.00005   2.971  -1.530   8.344  -5.445  -7.611
 3172.227  22.03 Ti4  1.3526E-46    0.00000  34.081  -0.577   9.450  -5.540  -7.590
 3172.244  26.01 Fe2  2.1532E-04    0.00022   9.058  -2.650   8.990  -5.830  -7.510
 3172.245  69.01 Tm2  7.5997E-06    0.00001   3.328  -2.050   8.344  -5.368  -7.586
 3172.249  23.01 V 2  1.0870E-02    0.01087   5.480  -0.374   8.480  -6.420  -7.860
 3172.256  24.00 Cr1  1.3691E-04    0.00014   2.544  -5.092   6.940  -5.490  -7.780
 3172.267  14.00 Si1  1.7905E-02    0.01791   7.540  -1.702   8.140  -4.450  -7.120
 3172.267  14.00 Si1  5.1640E-03    0.00516   7.540  -2.242   8.150  -4.450  -7.120
 3172.267  14.00 Si1  2.8839E-04    0.00029   7.540  -3.495   8.220  -4.450  -7.120
 3172.272  22.00 Ti1  5.7645E-09    0.00000   2.175  -8.335   7.070  -4.250  -7.320
 3172.279  21.00 Sc1  3.6718E-03    0.00367   1.986  -0.921   7.870  -5.120  -7.390
 3172.290  26.00 Fe1  1.1985E+00    1.19854   2.759  -3.213   7.820  -4.820  -7.520
 3172.300  58.01 Ce2  3.9700E-02    0.03970   0.328  -1.400   8.344  -5.713  -7.696
 3172.301  27.00 Co1  3.9581E-03    0.00396   2.542  -3.288   7.960  -5.060  -7.790
 3172.302  23.01 V 2  5.1778E-07    0.00000   6.109  -4.148   8.820  -5.650  -7.650
 3172.310   8.04 O 5  4.7632-176    0.00000 100.256   0.603   8.344  -4.142  -7.512
 3172.325  24.00 Cr1  4.2541E-07    0.00000   2.889  -7.299   8.120  -5.330  -7.520
 3172.332  25.00 Mn1  5.2829E-05    0.00005   3.844  -4.707   7.910  -4.330  -7.590
 3172.338  22.01 Ti2  7.6715E-08    0.00000   6.552  -5.493   8.730  -5.570  -7.480
 3172.341  42.00 Mo1  2.1366E-04    0.00021   2.623  -1.424   8.344  -4.552  -7.084
 3172.350  79.01 Au2  7.5793E-10    0.00000   9.505  -2.430   8.344  -5.788  -7.720
 3172.364  26.01 Fe2  3.3312E-09    0.00000  11.426  -5.397   8.470  -3.860  -7.480
 3172.371  21.00 Sc1  1.4061E-03    0.00141   1.987  -1.337   7.890  -5.120  -7.390
 3172.375  22.00 Ti1  1.6418E-01    0.16418   2.117  -0.931   8.000  -4.320  -7.260
 3172.383  26.01 Fe2  4.4575E-04    0.00045   6.484  -4.577   8.344  -5.568  -7.540
 3172.385  26.02 Fe3  2.2976E-24    0.00000  23.327  -4.129   9.320  -5.150  -7.690
 3172.400   8.04 O 5  4.1582-177    0.00000 100.256  -0.456   8.344  -4.142  -7.512
 3172.406  28.04 Ni5  2.6052E-87    0.00000  26.297  -3.929   9.120  -6.940  -8.060
 3172.414  25.01 Mn2  1.3453E-09    0.00000  10.219  -5.309   8.740  -4.280  -7.250
 3172.414  25.01 Mn2  2.3378E-10    0.00000  10.219  -6.069   8.740  -4.080  -7.250
 3172.414  25.01 Mn2  6.6345E-12    0.00000  10.219  -7.616   8.740  -4.060  -7.250
 3172.416  24.02 Cr3  1.6793E-18    0.00000   3.117 -14.319  -0.840  -6.590  -7.970
 3172.422  26.01 Fe2  2.9181E-04    0.00029   6.484  -4.761   8.840  -5.850  -7.750
 3172.454  25.01 Mn2  1.6858E-12    0.00000  10.219  -8.211   8.740  -3.740  -7.250
 3172.454  25.01 Mn2  1.1319E-11    0.00000  10.219  -7.384   8.740  -3.770  -7.250
 3172.454  25.01 Mn2  1.9179E-11    0.00000  10.219  -7.155   8.740  -3.830  -7.250
 3172.461  58.01 Ce2  2.2942E-03    0.00229   0.521  -2.470   8.344  -5.680  -7.686
 3172.462  29.01 Cu2  2.1728E-13    0.00000  14.523  -5.044   8.860  -4.720  -7.330
 3172.467  29.01 Cu2  1.8279E-12    0.00000  14.048  -4.533   8.180  -4.790  -7.330
 3172.471  10.01 Ne2  5.1533E-34    0.00000  34.881  -0.910   8.344  -4.504  -7.310
 3172.472  68.02 Er3  4.7342E-08    0.00000   3.855  -2.100   8.344  -5.720  -7.840
 3172.480  28.01 Ni2  2.7775E-09    0.00000  12.567  -3.630   9.050  -5.240  -7.570
 3172.486  27.02 Co3  2.5851E-15    0.00000   8.912  -4.295   8.840  -6.710  -7.970
 3172.502  26.00 Fe1  3.8082E+01   38.08250   3.397  -1.155   8.320  -5.580  -7.430
 3172.508  41.00 Nb1  6.9084E-04    0.00069   0.142  -1.710   8.344  -6.296  -7.642
 3172.521  26.00 Fe1  2.1252E-03    0.00213   4.312  -4.611   8.220  -5.220  -7.540
 3172.522  21.00 Sc1  1.9048E-04    0.00019   2.001  -2.193   7.240  -4.320  -7.150
 3172.526  26.02 Fe3  1.2606E-14    0.00000  11.579  -4.627   9.040  -6.670  -7.950
 3172.542  58.01 Ce2  4.1041E-03    0.00410   1.482  -1.380   8.344  -5.504  -7.630
 3172.543  28.01 Ni2  7.7042E-12    0.00000  13.143  -5.685   8.720  -3.620  -7.160
 3172.545  28.02 Ni3  1.2192E-14    0.00000  10.191  -3.283   8.860  -6.740  -7.970
 3172.549  69.01 Tm2  6.3939E-06    0.00001   3.483  -1.990   8.344  -5.332  -7.575
 3172.557  26.04 Fe5  5.8541E-70    0.00000   7.727  -9.263   1.660  -7.480  -8.130
 3172.557  26.04 Fe5  1.8470E-71    0.00000   7.727 -10.764   1.660  -7.480  -8.130
 3172.571  24.00 Cr1  7.9260E-05    0.00008   4.096  -3.977   8.470  -2.780  -6.710
 3172.572  10.01 Ne2  2.4105E-36    0.00000  34.881  -3.240   8.344  -4.504  -7.310
 3172.575  39.01 Y 2  1.7754E-02    0.01775   2.907  -1.207   8.530  -5.560  -7.620
 3172.597  25.01 Mn2  3.7011E-07    0.00000  10.184  -2.900   8.920  -4.770  -7.480
 3172.606  24.00 Cr1  4.3399E-03    0.00434   2.544  -3.591   6.940  -5.490  -7.780
 3172.615  68.01 Er2  1.2391E-01    0.12391   0.636  -0.843   8.344  -5.832  -7.735
 3172.620   8.04 O 5  6.3105-179    0.00000 100.257  -2.274   8.344  -4.142  -7.512
 3172.629  28.02 Ni3  1.8676E-22    0.00000  19.322  -3.141   9.420  -6.240  -7.830
 3172.650  69.00 Tm1  2.9352E-04    0.00029   0.000  -0.710   8.344  -6.058  -7.566
 3172.664  26.01 Fe2  1.2617E-03    0.00126   7.128  -3.564   8.344  -5.440  -7.760
 3172.672  25.01 Mn2  2.9313E-12    0.00000   9.863  -8.281   9.160  -5.330  -7.680
 3172.684  25.01 Mn2  1.4239E-02    0.01424   4.936  -2.888   8.490  -6.520  -7.890
 3172.688  44.01 Ru2  5.9026E-03    0.00590   4.183   0.000   8.344  -6.006  -7.790
 3172.689   6.01 C 2  8.4739E-17    0.00000  24.790  -0.840   9.490  -5.250  -7.510
 3172.691  29.01 Cu2  6.7074E-14    0.00000  15.219  -4.948   8.220  -4.190  -7.090
 3172.693  57.02 La3  3.4105E-12    0.00000  11.559  -0.590   8.344  -4.204  -7.355
 3172.695  24.00 Cr1  5.8322E-04    0.00058   3.892  -3.288   8.260  -4.440  -7.460
 3172.705  26.01 Fe2  6.9622E-07    0.00000  10.758  -3.659   9.260  -4.330  -7.760
 3172.708  25.00 Mn1  5.3131E-02    0.05313   4.726  -0.936   7.940  -6.150  -7.770
 3172.708  12.01 Mg2  1.8768E-03    0.00188   9.996  -2.000   8.344  -3.770  -7.083
 3172.718  26.01 Fe2  2.6817E-04    0.00027   8.959  -2.641   9.030  -6.330  -7.570
 3172.729  22.00 Ti1  3.6886E-01    0.36886   0.900  -1.640   8.310  -5.970  -7.650
 3172.758  42.01 Mo2  2.3236E-01    0.23236   1.946  -0.830   8.344  -6.193  -7.850
 3172.768  26.04 Fe5  1.7545E-94    0.00000  41.474  -4.379   9.950  -6.860  -7.980
 3172.787  25.01 Mn2  1.9162E-08    0.00000   8.295  -5.832   8.760  -5.100  -7.460
 3172.817  24.01 Cr2  5.9913E-04    0.00060   7.386  -2.376   8.420  -6.450  -7.730
 3172.823  23.01 V 2  1.6201E-06    0.00000   3.973  -5.514   8.620  -6.400  -7.860
 3172.825  69.01 Tm2  3.7639E-01    0.37639   0.029  -0.230   8.344  -5.934  -7.767
 3172.827  26.00 Fe1  9.7819E-02    0.09782   3.301  -3.829   7.870  -4.780  -7.430
 3172.834  39.00 Y 1  1.7485E-03    0.00175   0.000  -2.267   8.070  -6.020  -7.680
 3172.853  42.00 Mo1  4.4763E-04    0.00045   2.523  -1.190   8.344  -4.729  -7.141
 3172.861  18.01 Ar2  4.9353E-18    0.00000  19.968  -1.600   8.344  -5.097  -7.500
 3172.870  73.00 Ta1  5.8359E-04    0.00058   1.394  -0.660   8.344  -6.199  -7.611
 3172.881  24.00 Cr1  2.6221E-02    0.02622   2.545  -2.809   6.940  -5.490  -7.780
 3172.890  24.02 Cr3  5.2557E-18    0.00000   2.304 -14.532  -0.840  -6.600  -7.970
 3172.890  24.02 Cr3  3.5289E-19    0.00000   2.304 -15.705  -0.840  -6.600  -7.970
 3172.907  25.01 Mn2  5.9069E-14    0.00000  10.215  -9.670   8.570  -4.310  -7.180
 3172.910  21.00 Sc1  1.6644E-05    0.00002   1.996  -3.256   7.890  -5.060  -7.390
 3172.915  22.01 Ti2  1.9656E-03    0.00197   2.598  -4.530   8.610  -6.360  -7.830
 3172.917  90.02 Th3  3.5151E-09    0.00000   5.880  -0.560   8.344  -5.304  -7.707
 3172.939  25.01 Mn2  8.8029E-01    0.88029   4.688  -1.313   8.430  -6.630  -7.880
 3172.940  72.00 Hf1  1.4630E-02    0.01463   0.566  -0.250   8.344  -6.173  -7.603
 3172.941  24.00 Cr1  6.8311E-06    0.00001   4.099  -5.039   8.500  -2.780  -6.690
 3172.950  23.02 V 3  3.3235E-20    0.00000  19.325  -1.099   9.350  -5.940  -7.710
 3172.952  26.01 Fe2  2.8041E-08    0.00000   8.744  -6.809   8.840  -5.180  -7.480
 3172.967  21.01 Sc2  5.0787E-04    0.00051   3.474  -2.824   8.800  -5.810  -7.710
 3172.980  25.02 Mn3  1.5605E-16    0.00000  12.953  -4.277   9.010  -6.630  -7.940
 3173.025   8.01 O 2  9.2302E-23    0.00000  29.069  -1.480   8.344  -4.487  -7.304
 3173.027  24.01 Cr2  1.4809E-02    0.01481   4.143  -3.809   8.400  -6.490  -7.870
 3173.028  18.01 Ar2  7.7009E-19    0.00000  19.643  -2.690   8.344  -5.188  -7.528
 3173.029  28.01 Ni2  1.8392E-07    0.00000  12.294  -2.047   8.970  -4.910  -7.290
 3173.046  39.01 Y 2  6.3144E-01    0.63144   3.521   0.879   8.820  -5.590  -7.660
 3173.090  75.00 Re1  1.4764E-03    0.00148   1.714  -0.610   8.344  -6.051  -7.564
 3173.105  22.00 Ti1  8.1072E-09    0.00000   2.175  -8.187   6.980  -4.040  -7.330
 3173.106  26.00 Fe1  5.7523E-07    0.00000   2.223  -9.999   7.920  -6.240  -7.790
 3173.121  25.01 Mn2  3.1798E-08    0.00000  10.184  -3.966   8.920  -4.740  -7.460
 3173.141  27.00 Co1  3.5177E-09    0.00000   1.785  -9.999   8.280  -6.300  -7.780
 3173.150  22.01 Ti2  2.0152E-04    0.00020   5.567  -2.932   8.890  -5.760  -7.680
 3173.177  25.02 Mn3  2.3759E-21    0.00000  17.973  -4.720   9.370  -6.290  -7.830
 3173.193  76.00 Os1  2.3222E-02    0.02322   1.657  -0.760   8.344  -6.407  -7.678
 3173.199  41.01 Nb2  2.6254E-01    0.26254   1.834   0.300   8.344  -5.995  -7.787
 3173.206  25.01 Mn2  1.6467E-11    0.00000  10.271  -7.176   8.690  -4.530  -7.200
 3173.232  26.01 Fe2  4.4971E-06    0.00000   9.849  -3.641   8.730  -5.720  -7.620
 3173.236  26.00 Fe1  2.4388E+00    2.43876   2.832  -2.841   7.930  -4.420  -7.470
 3173.239  58.01 Ce2  4.7690E-03    0.00477   0.122  -2.500   8.344  -5.746  -7.707
 3173.282   9.04 F 5  5.7908-183    0.00000  97.300  -1.540   8.344  -4.459  -7.614
 3173.291  23.00 V 1  2.9134E-05    0.00003   1.804  -3.984   8.000  -5.610  -7.620
 3173.373  26.03 Fe4  7.4089E-35    0.00000   6.372 -10.734   0.940  -9.990  -9.990
 3173.373  26.03 Fe4  2.0265E-34    0.00000   6.372 -10.297   0.940  -9.990  -9.990
 3173.381  28.01 Ni2  3.1616E-09    0.00000  12.568  -3.573   9.050  -5.240  -7.570
 3173.403  27.04 Co5  5.2562E-92    0.00000  34.389  -2.252   9.410  -6.910  -8.060
 3173.407  26.00 Fe1  6.7394E+00    6.73943   2.882  -2.356   7.230  -4.770  -7.340
 3173.410  23.00 V 1  4.6065E-04    0.00046   2.278  -2.372   7.300  -4.900  -7.200
 3173.410  23.02 V 3  2.0424E-24    0.00000  18.170  -6.317   9.200  -5.870  -7.690
 3173.411  25.01 Mn2  1.8905E-06    0.00000  10.185  -2.191   8.920  -4.770  -7.480
 3173.427  90.00 Th1  5.1921E-05    0.00005   0.356  -0.811   8.344  -5.766  -7.473
 3173.433  27.02 Co3  1.5077E-26    0.00000  17.386  -8.145   9.520  -6.330  -7.850
 3173.451  68.02 Er3  4.8460E-08    0.00000   3.855  -2.090   8.344  -5.720  -7.840
 3173.455  25.01 Mn2  3.1984E-02    0.03198   6.494  -1.179   8.500  -6.500  -7.880
 3173.466  25.01 Mn2  9.0610E-04    0.00091   6.177  -3.003   8.660  -6.460  -7.870
 3173.469  24.00 Cr1  1.6690E-03    0.00167   3.375  -3.282   8.430  -5.750  -7.700
 3173.475  24.02 Cr3  2.2470E-20    0.00000   5.367 -14.232  -0.010  -6.590  -7.970
 3173.492  26.01 Fe2  7.1040E-04    0.00071   8.259  -2.828   8.960  -5.720  -7.440
 3173.517  26.01 Fe2  4.0622E-06    0.00000   9.062  -4.371   8.810  -5.530  -7.500
 3173.538  28.01 Ni2  1.2552E-06    0.00000  12.271  -1.233   8.990  -4.800  -7.300
 3173.548  27.00 Co1  1.0255E-02    0.01025   1.883  -3.449   8.170  -6.110  -7.760
 3173.550  26.01 Fe2  8.1790E-08    0.00000  10.329  -4.963   8.610  -5.090  -7.350
 3173.555  27.01 Co2  1.5296E-07    0.00000   1.217 -10.045   1.420  -6.520  -7.900
 3173.555  27.01 Co2  4.4318E-11    0.00000   1.217 -13.583   1.420  -6.520  -7.900
 3173.559  24.01 Cr2  2.6911E+00    2.69107   4.410  -1.317   8.390  -6.490  -7.860
 3173.564  74.01 W 2  6.1693E-04    0.00062   3.533  -1.110   8.344  -6.189  -7.849
 3173.568  27.01 Co2  1.5129E-11    0.00000   7.611  -8.478   9.040  -5.790  -7.730
 3173.573  10.01 Ne2  3.1398E-31    0.00000  30.928  -1.570   8.344  -5.630  -7.670
 3173.578  24.01 Cr2  2.4590E-02    0.02459   7.387  -0.762   8.420  -6.450  -7.730
 3173.579  69.01 Tm2  1.6775E-02    0.01678   2.268   0.370   8.344  -5.584  -7.655
 3173.585  73.00 Ta1  1.8237E-03    0.00182   0.000  -1.380   8.344  -6.667  -7.761
 3173.592  25.01 Mn2  6.4506E-08    0.00000  10.185  -3.658   8.920  -4.730  -7.460
 3173.602  63.01 Eu2  1.6634E-02    0.01663   0.000  -2.150   8.344  -5.826  -7.733
 3173.607  26.00 Fe1  1.1816E+01   11.81583   2.865  -2.127   7.240  -4.790  -7.340
 3173.609  29.01 Cu2  3.5496E-11    0.00000  14.523  -2.831   8.850  -4.690  -7.330
 3173.610  26.01 Fe2  1.4234E-05    0.00001   9.004  -3.877   8.780  -5.690  -7.530
 3173.614  26.03 Fe4  3.5710E-34    0.00000   6.372 -10.051   0.930  -9.990  -9.990
 3173.614  26.03 Fe4  2.1968E-38    0.00000   6.372 -14.262   0.930  -9.990  -9.990
 3173.623  58.01 Ce2  2.0969E-02    0.02097   1.748  -0.440   8.344  -5.450  -7.613
 3173.637  58.01 Ce2  1.1876E-04    0.00012   1.251  -3.120   8.344  -5.550  -7.644
 3173.645  25.01 Mn2  4.2477E-07    0.00000   7.382  -5.282   8.560  -6.470  -7.880
 3173.665  45.01 Rh2  5.7288E-03    0.00573   3.605   0.000   8.344  -6.221  -7.859
 3173.675  27.04 Co5  2.5526E-94    0.00000  35.161  -3.893   9.780  -6.900  -8.060
 3173.677  25.01 Mn2  6.3798E-11    0.00000  10.622  -6.282   8.760  -3.340  -7.130
 3173.677  25.01 Mn2  2.7340E-13    0.00000  10.622  -8.650   8.760  -3.350  -7.130
 3173.677  25.01 Mn2  7.2913E-12    0.00000  10.622  -7.224   8.760  -3.350  -7.130
 3173.687  26.00 Fe1  1.7573E+02  175.72925   2.759  -1.047   7.840  -5.010  -7.560
 3173.702  58.01 Ce2  1.4708E-04    0.00015   2.051  -2.330   8.344  -5.385  -7.592
 3173.719  92.01 U 2  6.3949E-03    0.00639   0.000  -1.422   8.344  -5.932  -7.767
 3173.719  24.01 Cr2  7.0995E-09    0.00000  10.610  -4.493   8.620  -4.820  -7.310
 3173.725  24.00 Cr1  9.8174E-09    0.00000   2.889  -8.936   8.110  -5.360  -7.520
 3173.738  24.00 Cr1  3.5115E-08    0.00000   3.966  -7.444   7.690  -3.290  -6.750
 3173.743  58.01 Ce2  1.4376E-03    0.00144   0.823  -2.410   8.344  -5.628  -7.670
 3173.749  26.01 Fe2  9.9723E-10    0.00000   8.992  -8.042   9.020  -5.900  -7.570
 3173.764  28.01 Ni2  4.4355E-09    0.00000  12.739  -3.277   8.500  -5.180  -7.490
 3173.768  25.01 Mn2  2.0362E-14    0.00000  10.622  -9.778   8.760  -3.480  -7.130
 3173.786  70.01 Yb2  2.8702E-03    0.00287   4.347  -0.640   8.344  -5.144  -7.514
 3173.797  39.01 Y 2  1.0722E-06    0.00000   5.526  -3.144   9.090  -5.190  -7.440
 3173.808  26.01 Fe2  5.0319E-10    0.00000  10.399  -7.113   8.970  -5.710  -7.680
 3173.816  70.01 Yb2  7.0834E-04    0.00071   4.264  -1.320   8.344  -5.166  -7.522
 3173.829  25.00 Mn1  1.1810E-01    0.11810   4.273  -0.984   8.330  -4.870  -7.510
 3173.836  27.01 Co2  1.9130E-06    0.00000   8.372  -2.713   9.010  -5.750  -7.690
 3173.841  22.00 Ti1  1.9521E-04    0.00020   0.826  -4.981   8.490  -5.800  -7.630
 3173.871  68.02 Er3  8.5891E-09    0.00000   3.719  -2.960   8.344  -5.729  -7.843
 3173.920  76.01 Os2  2.4458E-03    0.00245   0.979  -2.960   8.344  -6.370  -7.907
 3173.925  21.00 Sc1  1.7139E-04    0.00017   1.985  -2.253   7.280  -4.360  -7.160
 3173.935  25.01 Mn2  6.4069E-07    0.00000  10.185  -2.661   8.920  -4.740  -7.460
 3173.937  27.05 Co6  4.5435-157    0.00000  43.988  -4.458   9.910  -6.980  -8.080
 3173.941   6.01 C 2  2.1974E-17    0.00000  24.795  -1.422   9.490  -4.190  -7.510
 3173.953  24.01 Cr2  2.4059E-01    0.24059   5.330  -1.564   8.530  -6.480  -7.860
 3173.964  58.01 Ce2  2.4423E-05    0.00002   2.877  -2.390   8.344  -5.185  -7.527
 3173.966  69.01 Tm2  7.9605E-04    0.00080   2.433  -0.810   8.344  -5.553  -7.645
 3172.024 108.00 OH1  1.7474E-06    0.00000   2.375  -6.930   8.344  -5.000  -7.301
 3172.091 108.00 OH1  1.9204E-06    0.00000   2.375  -6.889   8.344  -5.000  -7.301
 3172.110 108.00 OH1  1.0626E-05    0.00001   2.157  -6.336   8.344  -5.000  -7.301
 3172.214 108.00 OH1  6.2691E-05    0.00006   1.588  -6.061   8.344  -5.000  -7.301
 3172.218 108.00 OH1  1.3683E-01    0.13683   1.860  -2.485   8.344  -5.000  -7.301
 3172.288 108.00 OH1  7.3903E-03    0.00739   1.747  -3.851   8.344  -5.000  -7.301
 3172.337 108.00 OH1  3.8937E-06    0.00000   1.939  -6.962   8.344  -5.000  -7.301
 3172.352 108.00 OH1  1.5307E-05    0.00002   1.741  -6.540   8.344  -5.000  -7.301
 3172.417 108.00 OH1  1.4503E-01    0.14503   2.414  -1.977   8.344  -5.000  -7.301
 3172.425 108.00 OH1  1.9862E-05    0.00002   2.053  -6.155   8.344  -5.000  -7.301
 3172.452 108.00 OH1  3.6158E-06    0.00000   2.412  -6.582   8.344  -5.000  -7.301
 3172.469 108.00 OH1  1.8348E-02    0.01835   1.194  -3.938   8.344  -5.000  -7.301
 3172.486 108.00 OH1  8.8189E-04    0.00088   2.157  -4.417   8.344  -5.000  -7.301
 3172.559 108.00 OH1  5.0116E-06    0.00001   2.449  -6.408   8.344  -5.000  -7.301
 3172.606 108.00 OH1  6.9480E-03    0.00695   1.997  -3.660   8.344  -5.000  -7.301
 3172.636 108.00 OH1  2.5169E-01    0.25169   1.997  -2.101   8.344  -5.000  -7.301
 3172.645 108.00 OH1  2.8345E-04    0.00028   1.854  -5.174   8.344  -5.000  -7.301
 3172.657 108.00 OH1  2.9910E-04    0.00030   0.838  -6.036   8.344  -5.000  -7.301
 3172.838 108.00 OH1  7.5005E-04    0.00075   2.053  -4.578   8.344  -5.000  -7.301
 3172.915 108.00 OH1  1.4500E-01    0.14500   0.842  -3.347   8.344  -5.000  -7.301
 3172.939 108.00 OH1  1.2102E-02    0.01210   0.838  -4.429   8.344  -5.000  -7.301
 3172.943 108.00 OH1  1.5475E-04    0.00015   1.194  -6.012   8.344  -5.000  -7.301
 3172.992 108.00 OH1  8.8242E+00    8.82424   1.202  -1.249   8.344  -5.000  -7.301
 3173.059 108.00 OH1  5.2242E-04    0.00052   1.990  -4.790   8.344  -5.000  -7.301
 3173.194 108.00 OH1  5.9946E-06    0.00001   2.470  -6.312   8.344  -5.000  -7.301
 3173.198 108.00 OH1  5.8669E+00    5.86694   0.842  -1.740   8.344  -5.000  -7.301
 3173.318 108.00 OH1  1.4423E-05    0.00001   1.990  -6.349   8.344  -5.000  -7.301
 3173.332 108.00 OH1  1.1469E+00    1.14688   1.597  -1.791   8.344  -5.000  -7.301
 3173.378 108.00 OH1  7.0145E-04    0.00070   0.302  -6.133   8.344  -5.000  -7.301
 3173.418 108.00 OH1  1.7219E-03    0.00172   2.425  -3.893   8.344  -5.000  -7.301
 3173.420 108.00 OH1  1.5101E-01    0.15101   2.425  -1.950   8.344  -5.000  -7.301
 3173.444 108.00 OH1  1.0814E-05    0.00001   2.417  -6.102   8.344  -5.000  -7.301
 3173.469 108.00 OH1  7.4429E-02    0.07443   1.202  -3.323   8.344  -5.000  -7.301
 3173.482 108.00 OH1  4.3013E-06    0.00000   2.414  -6.505   8.344  -5.000  -7.301
 3173.553 108.00 OH1  5.1017E-03    0.00510   2.166  -3.647   8.344  -5.000  -7.301
 3173.590 108.00 OH1  8.4406E-04    0.00084   2.381  -4.241   8.344  -5.000  -7.301
 3173.658 108.00 OH1  9.2764E-04    0.00093   2.381  -4.200   8.344  -5.000  -7.301
 3173.817 108.00 OH1  3.4144E-01    0.34144   0.304  -3.444   8.344  -5.000  -7.301
 3173.892 108.00 OH1  9.5174E-03    0.00952   2.063  -3.466   8.344  -5.000  -7.301
 3173.932 108.00 OH1  4.2342E-01    0.42342   2.166  -1.728   8.344  -5.000  -7.301
 3173.956 108.00 OH1  2.8896E-01    0.28896   1.941  -2.090   8.344  -5.000  -7.301
 3173.968 108.00 OH1  1.8621E-03    0.00186   1.950  -4.273   8.344  -5.000  -7.301
 3173.996 108.00 OH1  1.3148E-02    0.01315   1.941  -3.432   8.344  -5.000  -7.301
# lines_OH3241.dat (234 lines)
 3241.017  25.01 Mn2  1.3703E-09    0.00000   8.561  -6.741   8.700  -5.630  -7.500
 3241.040  24.01 Cr2  6.3767E-12    0.00000  11.219  -7.004   8.680  -4.140  -7.250
 3241.044  40.01 Zr2  1.4697E+01   14.69726   0.039  -0.570   8.326  -6.079  -7.814
 3241.045  76.00 Os1  2.9031E-02    0.02903   1.368  -0.910   8.326  -6.529  -7.717
 3241.053  24.01 Cr2  1.5122E-11    0.00000  11.219  -6.629   8.680  -4.120  -7.250
 3241.066  27.00 Co1  3.8606E-02    0.03861   0.224  -4.314   8.120  -6.160  -7.800
 3241.071  21.03 Sc4  1.6949E-64    0.00000  55.621  -1.215  10.000  -6.580  -7.910
 3241.084  26.01 Fe2  2.8632E-08    0.00000   9.062  -6.518   8.800  -5.880  -7.510
 3241.108  90.01 Th2  1.9971E-02    0.01997   0.868  -0.585   8.326  -5.744  -7.706
 3241.109  22.00 Ti1  4.3074E-04    0.00043   1.430  -4.106   7.850  -5.200  -7.490
 3241.109  22.00 Ti1  2.0223E-05    0.00002   2.267  -4.705   7.230  -4.290  -7.320
 3241.150  62.01 Sm2  2.3929E-01    0.23929   0.041  -0.820   8.326  -5.805  -7.726
 3241.152  26.02 Fe3  2.6184E-22    0.00000  18.463  -6.306   9.530  -6.330  -7.850
 3241.165  23.00 V 1  4.9932E-02    0.04993   1.064  -1.390   8.260  -5.610  -7.640
 3241.165  24.01 Cr2  1.6897E-07    0.00000  10.505  -3.203   8.780  -3.910  -7.380
 3241.171  25.01 Mn2  2.5338E-07    0.00000   6.834  -5.979   8.010  -6.210  -7.620
 3241.182  27.00 Co1  1.0216E-04    0.00010   3.067  -4.414   7.670  -5.290  -7.540
 3241.185  26.00 Fe1  1.3791E-03    0.00138   3.573  -5.438   7.140  -4.090  -7.210
 3241.190  26.00 Fe1  2.1439E-04    0.00021   2.940  -6.798   7.980  -4.890  -7.510
 3241.193  23.00 V 1  3.4472E-04    0.00034   0.287  -4.228   8.510  -5.920  -7.650
 3241.203  28.01 Ni2  2.5986E-09    0.00000  12.317  -3.872   9.100  -4.750  -7.460
 3241.205  14.01 Si2  2.6551E-11    0.00000  15.476  -4.548   8.560  -3.570  -7.010
 3241.211  14.01 Si2  7.6927E-11    0.00000  15.476  -4.086   8.560  -3.570  -7.010
 3241.213  58.01 Ce2  1.3247E-01    0.13247   0.904  -0.370   8.326  -5.628  -7.670
 3241.233  44.00 Ru1  7.9342E-03    0.00793   1.125  -0.910   8.326  -6.126  -7.588
 3241.240  24.01 Cr2  7.9598E-07    0.00000   9.557  -3.356   9.010  -5.840  -7.720
 3241.256  23.01 V 2  1.3477E-04    0.00013   2.510  -4.864   8.310  -6.450  -7.860
 3241.274  28.02 Ni3  1.0286E-30    0.00000  23.387  -7.853   9.340  -6.240  -7.720
 3241.275  24.00 Cr1  2.6398E-05    0.00003   3.966  -4.563   8.170  -3.980  -7.460
 3241.292  26.01 Fe2  9.7449E-05    0.00010   9.069  -2.980   8.960  -5.760  -7.570
 3241.302  23.00 V 1  2.6757E-06    0.00000   2.122  -4.739   8.550  -5.430  -7.600
 3241.319  24.01 Cr2  3.1723E-05    0.00003   7.772  -3.311   8.370  -6.460  -7.720
 3241.322  58.01 Ce2  2.3320E-03    0.00233   0.232  -2.710   8.325  -5.742  -7.706
 3241.324  26.01 Fe2  5.2730E-06    0.00001   9.250  -4.089   8.770  -5.380  -7.510
 3241.325  26.03 Fe4  9.2030E-43    0.00000  23.597  -3.625   9.410  -6.780  -8.000
 3241.330  24.01 Cr2  5.9766E-12    0.00000  10.611  -7.562   8.630  -4.800  -7.320
 3241.330  28.01 Ni2  2.2068E-09    0.00000  13.188  -3.184   8.470  -5.290  -7.390
 3241.339  29.00 Cu1  1.3654E-06    0.00000   5.523  -4.775   8.090  -5.310  -7.470
 3241.357  24.01 Cr2  1.9612E-01    0.19612   4.927  -1.999   8.390  -6.590  -7.780
 3241.361  21.01 Sc2  8.3280E-10    0.00000   6.908  -5.612   9.090  -4.600  -7.290
 3241.378  26.00 Fe1  5.8388E+00    5.83884   2.482  -2.762   8.250  -5.380  -7.540
 3241.394  26.02 Fe3  1.1201E-17    0.00000  14.685  -4.967   9.480  -5.950  -7.760
 3241.395  26.01 Fe2  3.1728E-07    0.00000   9.144  -5.402   8.830  -5.530  -7.500
 3241.400  63.00 Eu1  5.3351E-05    0.00005   0.000  -1.550   8.325  -5.832  -7.494
 3241.413  24.01 Cr2  1.7433E-06    0.00000   9.545  -3.026   8.950  -5.830  -7.720
 3241.415  25.01 Mn2  7.6138E-06    0.00001   8.761  -2.822   8.880  -5.690  -7.670
 3241.435  24.00 Cr1  3.7043E-06    0.00000   4.099  -5.300   7.000  -2.270  -6.750
 3241.435  24.00 Cr1  1.9530E-07    0.00000   4.099  -6.578   7.640  -2.320  -6.750
 3241.444  26.01 Fe2  1.6111E-03    0.00161   8.636  -2.139   8.920  -5.750  -7.430
 3241.446  26.03 Fe4  1.3187E-40    0.00000  20.519  -4.151   9.440  -6.790  -8.000
 3241.460  23.03 V 4  1.1973E-46    0.00000  31.672   0.720   8.325  -4.780  -7.639
 3241.463  75.00 Re1  7.7292E-04    0.00077   1.813  -0.800   8.325  -6.043  -7.561
 3241.481  23.02 V 3  5.8504E-24    0.00000  17.516  -6.425   9.230  -6.320  -7.680
 3241.496  25.01 Mn2  9.0190E-13    0.00000  10.686  -8.071   8.610  -4.010  -7.080
 3241.499  26.00 Fe1  7.1809E-01    0.71809   1.011  -4.954   8.200  -5.880  -7.730
 3241.502  23.03 V 4  1.1836E-46    0.00000  31.672   0.715   9.360  -5.970  -7.680
 3241.502  28.02 Ni3  5.3899E-26    0.00000  22.565  -3.850   9.470  -6.360  -7.860
 3241.505  26.00 Fe1  2.1103E-01    0.21103   3.283  -3.506   7.760  -4.320  -7.290
 3241.513  77.00 Ir1  8.9376E-02    0.08938   0.506  -1.530   8.325  -6.863  -7.824
 3241.526  24.00 Cr1  1.9981E-03    0.00200   3.375  -3.199   8.170  -4.170  -7.520
 3241.526  69.01 Tm2  2.1685E-01    0.21685   0.000  -0.490   8.325  -5.949  -7.772
 3241.528  26.01 Fe2  1.4262E-03    0.00143   8.341  -2.449   8.930  -5.720  -7.440
 3241.534  26.00 Fe1  2.5180E-06    0.00000   3.654  -8.106   7.430  -3.590  -7.180
 3241.539  26.02 Fe3  9.2528E-16    0.00000  14.965  -2.806   9.350  -6.280  -7.840
 3241.543  27.00 Co1  4.0220E-01    0.40220   2.928  -0.940   8.250  -5.030  -7.530
 3241.572  14.03 Si4  1.1710E-53    0.00000  36.142  -1.580   8.325  -3.941  -7.370
 3241.580  62.01 Sm2  9.3516E-02    0.09352   0.188  -1.100   8.325  -5.783  -7.719
 3241.583  14.03 Si4  1.0680E-52    0.00000  36.142  -0.620   8.325  -3.941  -7.370
 3241.585  23.01 V 2  5.9212E-05    0.00006   2.026  -5.643   8.320  -6.490  -7.880
 3241.587  28.02 Ni3  4.8458E-16    0.00000  10.642  -4.286   8.910  -6.730  -7.970
 3241.591  26.01 Fe2  5.8052E-06    0.00001   9.069  -4.205   9.060  -5.880  -7.430
 3241.594  26.00 Fe1  7.4260E-05    0.00007   2.454  -7.682   7.250  -4.770  -7.480
 3241.615  26.01 Fe2  6.9378E-05    0.00007   8.971  -3.213   9.000  -5.850  -7.740
 3241.625   4.01 Be2  2.2180E-11    0.00000  11.964  -1.360   8.325  -4.280  -7.347
 3241.626  14.02 Si3  2.1652E-18    0.00000  21.739   0.020   9.110  -5.029  -7.619
 3241.631  22.02 Ti3  1.1013E-26    0.00000  21.219  -7.766   8.770  -3.670  -7.300
 3241.645  27.00 Co1  2.3269E-02    0.02327   3.016  -2.101   7.980  -5.100  -7.450
 3241.654  28.02 Ni3  6.6774E-27    0.00000  22.565  -4.757   9.390  -6.000  -7.770
 3241.669  26.02 Fe3  1.0406E-15    0.00000  14.965  -2.755   9.340  -6.280  -7.840
 3241.672  26.00 Fe1  3.6508E-01    0.36508   3.252  -3.295   6.980  -3.890  -7.260
 3241.677   6.01 C 2  7.5872E-32    0.00000  23.528 -16.983   9.060  -3.060  -7.010
 3241.677   6.01 C 2  3.2069E-25    0.00000  23.528 -10.357   9.060  -3.060  -7.010
 3241.677   6.01 C 2  1.0401E-24    0.00000  23.528  -9.846   9.060  -3.060  -7.010
 3241.686  26.01 Fe2  7.9368E+00    7.93676   3.904  -2.570   8.470  -6.530  -7.890
 3241.695  28.00 Ni1  3.1256E-01    0.31256   3.306  -2.257   7.150  -4.150  -7.150
 3241.700  26.01 Fe2  2.1259E-10    0.00000  10.381  -7.498   8.980  -5.850  -7.680
 3241.702  25.02 Mn3  2.0051E-21    0.00000  17.756  -4.978   9.420  -6.330  -7.840
 3241.706  25.00 Mn1  9.5221E-04    0.00095   4.268  -3.077   7.900  -6.080  -7.770
 3241.733  24.01 Cr2  1.1211E-09    0.00000   1.506 -13.223  -0.650  -6.480  -7.940
 3241.733  24.01 Cr2  3.8164E-13    0.00000   1.506 -16.691  -0.650  -6.480  -7.940
 3241.743  26.01 Fe2  1.1394E-07    0.00000  10.273  -4.863   8.980  -4.180  -7.390
 3241.761  26.02 Fe3  6.8044E-18    0.00000  14.440  -5.397   9.510  -6.350  -7.850
 3241.784  24.00 Cr1  8.3337E-05    0.00008   3.011  -4.896   7.460  -6.110  -7.790
 3241.786  22.00 Ti1  1.1083E-02    0.01108   2.117  -2.097   7.830  -4.200  -7.310
 3241.794  22.00 Ti1  1.3303E-06    0.00000   2.267  -5.887   7.090  -4.380  -7.320
 3241.814  29.01 Cu2  3.9597E-10    0.00000  14.992  -1.370   8.220  -4.240  -7.190
 3241.826   4.01 Be2  4.4257E-11    0.00000  11.964  -1.060   8.325  -4.280  -7.348
 3241.830  28.01 Ni2  3.0040E-12    0.00000  13.358  -5.902   8.010  -3.970  -7.120
 3241.853  14.00 Si1  6.2853E-09    0.00000   7.882  -7.854   9.030  -3.420  -6.810
 3241.854  22.00 Ti1  1.1454E-04    0.00011   2.236  -3.979   7.760  -5.220  -7.230
 3241.856  26.02 Fe3  1.8981E-16    0.00000  14.965  -3.494   9.340  -6.290  -7.840
 3241.858  24.02 Cr3  1.3999E-18    0.00000   9.273  -9.029   1.210  -6.570  -7.960
 3241.858  24.02 Cr3  3.6735E-21    0.00000   9.273 -11.610   1.210  -6.570  -7.960
 3241.859  26.01 Fe2  6.7001E-05    0.00007   8.923  -3.270   8.870  -5.200  -7.500
 3241.874  26.01 Fe2  6.9980E-04    0.00070   9.171  -2.035   8.920  -5.680  -7.540
 3241.894  24.01 Cr2  2.7911E-05    0.00003   9.532  -1.833   8.810  -6.510  -7.560
 3241.912  26.01 Fe2  1.1626E-04    0.00012   6.484  -5.156   8.325  -5.583  -7.947
 3241.954  26.01 Fe2  1.4173E-04    0.00014   6.484  -5.070   8.860  -5.860  -7.750
 3241.977  29.01 Cu2  1.6274E-09    0.00000  13.684  -1.896   8.810  -5.170  -7.440
 3241.983  22.01 Ti2  1.1290E+04 9999.99999   0.000  -0.030   8.380  -6.410  -7.840
 3241.987  26.00 Fe1  4.9261E-03    0.00493   4.178  -4.358   8.450  -4.000  -7.140
 3241.992  92.01 U 2  1.3383E-02    0.01338   0.113  -0.998   8.325  -5.928  -7.765
 3241.994  24.00 Cr1  6.6195E-03    0.00662   3.104  -2.915   7.080  -6.140  -7.800
 3241.997  25.01 Mn2  1.9493E-05    0.00002   6.834  -4.093   8.560  -6.470  -7.870
 3242.000  58.01 Ce2  1.5609E-04    0.00016   1.706  -2.600   8.325  -5.476  -7.621
 3242.005  23.01 V 2  3.5343E-02    0.03534   2.468  -2.482   8.430  -6.540  -7.860
 3242.006  27.03 Co4  4.7494E-49    0.00000  23.831  -3.884   9.360  -6.820  -8.020
 3242.010  14.00 Si1  1.0221E-09    0.00000   7.883  -8.642   9.010  -3.400  -6.820
 3242.021  26.01 Fe2  7.0054E-05    0.00007   8.980  -3.201   8.810  -5.170  -7.480
 3242.027  74.00 W 1  9.3636E-03    0.00936   2.659   0.400   8.325  -5.604  -7.421
 3242.033  26.01 Fe2  3.3152E-08    0.00000   9.836  -5.780   9.230  -5.550  -7.480
 3242.036  23.00 V 1  9.7004E-03    0.00970   1.043  -2.120   8.250  -5.590  -7.650
 3242.043  62.01 Sm2  8.8949E-02    0.08895   0.485  -0.863   8.325  -5.736  -7.704
 3242.049  20.00 Ca1  2.8676E-03    0.00287   3.910  -3.224   8.140  -3.060  -6.860
 3242.049  73.00 Ta1  1.0430E-03    0.00104   0.491  -1.190   8.325  -6.550  -7.724
 3242.051  70.01 Yb2  1.9246E-04    0.00019   5.321  -0.960   8.325  -4.863  -7.425
 3242.059  26.01 Fe2  1.6199E-11    0.00000  10.419  -8.583   9.010  -5.820  -7.670
 3242.096  39.00 Y 1  7.5121E-07    0.00000   1.398  -4.411   7.260  -4.730  -7.430
 3242.110  29.00 Cu1  1.3703E-06    0.00000   6.553  -3.876   7.740  -4.750  -7.330
 3242.110  29.00 Cu1  1.0686E-06    0.00000   6.553  -3.984   7.530  -4.750  -7.330
 3242.110  29.00 Cu1  3.3405E-07    0.00000   6.553  -4.489   7.470  -4.750  -7.330
 3242.110  29.00 Cu1  2.9567E-07    0.00000   6.553  -4.542   7.390  -4.750  -7.330
 3242.124  59.02 Pr3  6.6061E-07    0.00000   1.162  -3.814   8.325  -5.834  -7.876
 3242.124  26.01 Fe2  4.3917E-08    0.00000   8.266  -7.026   8.890  -5.730  -7.690
 3242.130  58.01 Ce2  1.3580E-02    0.01358   0.559  -1.660   8.325  -5.688  -7.689
 3242.132  25.00 Mn1  2.6405E-02    0.02641   4.345  -1.567   8.440  -5.900  -7.750
 3242.149  40.01 Zr2  3.0152E-01    0.30152   1.827  -0.700   8.325  -5.846  -7.739
 3242.153  26.01 Fe2  1.0508E-05    0.00001   9.074  -3.943   9.000  -5.900  -7.570
 3242.157  26.01 Fe2  7.0833E-10    0.00000   0.121 -15.916  -0.380  -6.540  -7.940
 3242.174  29.01 Cu2  1.5558E-12    0.00000  14.535  -4.174   8.950  -4.100  -7.370
 3242.188  20.01 Ca2  6.4122E-08    0.00000   7.047  -7.855   8.620  -3.970  -7.050
 3242.195  27.02 Co3  2.3466E-23    0.00000  17.354  -4.976   9.490  -6.330  -7.850
 3242.237  26.01 Fe2  5.7388E-03    0.00574   5.289  -4.504   8.490  -6.560  -7.890
 3242.241  27.00 Co1  3.7974E-02    0.03797   2.080  -2.704   7.910  -6.140  -7.820
 3242.253  25.00 Mn1  1.1351E-03    0.00114   4.713  -2.613   8.100  -6.110  -7.770
 3242.256  26.00 Fe1  4.7214E+00    4.72144   2.588  -2.762   7.990  -5.220  -7.770
 3242.259  24.01 Cr2  6.6971E-06    0.00001   9.237  -2.710   8.950  -5.720  -7.380
 3242.273  39.01 Y 2  1.0915E+02  109.14558   0.180   0.210   8.640  -6.230  -7.750
 3242.274  26.01 Fe2  2.0200E-05    0.00002   8.948  -3.769   8.970  -5.540  -7.460
 3242.286  24.01 Cr2  1.3020E-06    0.00000   9.227  -3.430   8.980  -5.520  -7.380
 3242.302  24.01 Cr2  1.5359E-04    0.00015   8.603  -1.902   8.830  -5.660  -7.420
 3242.313  23.00 V 1  2.1605E-04    0.00022   1.873  -3.049   8.070  -4.820  -7.460
 3242.337  23.00 V 1  1.9142E-03    0.00191   2.374  -1.665   8.740  -5.800  -7.620
 3242.347  69.01 Tm2  3.9255E-05    0.00004   2.229  -2.290   8.325  -5.606  -7.662
 3242.376  20.01 Ca2  1.4963E-07    0.00000   7.047  -7.487   8.620  -3.960  -7.050
 3242.383  23.00 V 1  4.2827E-06    0.00000   0.000  -6.384   6.160  -6.090  -7.780
 3242.406  26.04 Fe5  1.9213E-94    0.00000  40.658  -5.046  10.050  -6.900  -7.990
 3242.407  16.01 S 2  5.9146E-12    0.00000  16.540  -2.830   8.325  -4.842  -7.418
 3242.408  41.01 Nb2  6.7899E-03    0.00679   1.619  -1.470   8.325  -6.032  -7.799
 3242.413  29.01 Cu2  8.0556E-12    0.00000  14.987  -3.066   8.720  -4.180  -7.200
 3242.420  29.00 Cu1  1.7095E-08    0.00000   6.872  -5.502   7.480  -3.610  -6.860
 3242.427  27.01 Co2  5.7709E-10    0.00000  10.163  -4.668   8.660  -6.280  -7.510
 3242.429  29.01 Cu2  1.3053E-11    0.00000  15.124  -2.737   8.900  -4.480  -7.200
 3242.441  25.00 Mn1  1.7895E-02    0.01789   4.345  -1.736   8.470  -6.160  -7.740
 3242.445  25.01 Mn2  2.3321E-05    0.00002   8.761  -2.336   8.880  -5.690  -7.670
 3242.474  24.00 Cr1  2.1372E-02    0.02137   3.368  -2.176   8.320  -4.520  -7.430
 3242.481  25.00 Mn1  4.9761E-02    0.04976   4.354  -1.284   8.110  -4.280  -7.220
 3242.483  24.01 Cr2  3.0594E-07    0.00000   9.227  -4.059   8.940  -5.520  -7.380
 3242.490  62.01 Sm2  1.7547E-02    0.01755   0.104  -1.900   8.325  -5.796  -7.723
 3242.528  27.01 Co2  3.8485E-08    0.00000  10.381  -2.654   9.020  -6.050  -7.720
 3242.543   8.03 O 4  1.1010-123    0.00000  73.653  -5.603   9.830  -5.750  -7.960
 3242.584  24.00 Cr1  1.2628E-01    0.12628   2.983  -1.740   8.260  -6.070  -7.740
 3242.587  26.02 Fe3  1.8665E-18    0.00000  14.441  -5.958   9.480  -6.350  -7.850
 3242.610   8.04 O 5  1.5973-165    0.00000  83.957  -3.070  10.710  -5.214  -7.855
 3242.619  26.00 Fe1  8.0472E+00    8.04723   3.603  -1.646   7.780  -4.000  -7.170
 3242.637  25.00 Mn1  1.1326E-03    0.00113   4.332  -2.946   8.130  -5.980  -7.770
 3242.656  24.01 Cr2  9.5677E-07    0.00000   7.774  -4.830   8.370  -6.460  -7.720
 3242.657  26.01 Fe2  1.4691E-04    0.00015   9.062  -2.808   9.040  -6.570  -7.730
 3242.679  23.03 V 4  1.4377E-50    0.00000  31.550  -3.307   9.210  -6.100  -7.690
 3242.695  28.01 Ni2  9.8270E-08    0.00000  13.145  -1.573   8.510  -4.620  -7.290
 3242.700  46.00 Pd1  1.7429E+00    1.74289   0.814  -0.070   8.325  -6.588  -7.736
 3242.703  24.00 Cr1  2.7094E-08    0.00000   4.099  -7.436   7.370  -2.870  -6.690
 3242.706  28.02 Ni3  1.3444E-25    0.00000  22.501  -3.509   9.670  -6.370  -7.860
 3242.707  24.02 Cr3  1.2592E-14    0.00000  10.882  -3.673   9.060  -6.590  -7.930
 3242.717  22.00 Ti1  7.9281E-04    0.00079   1.739  -3.572   8.410  -4.880  -7.580
 3242.750  58.01 Ce2  6.9196E-03    0.00692   0.000  -2.440   8.325  -5.778  -7.717
 3242.777  24.00 Cr1  5.4547E-02    0.05455   3.826  -1.370   8.240  -4.590  -7.310
 3242.785  14.00 Si1  6.0197E-10    0.00000   7.883  -8.872   9.010  -3.600  -6.820
 3242.786  58.01 Ce2  3.0692E-05    0.00003   0.956  -3.960   8.325  -5.620  -7.667
 3242.791  16.00 S 1  4.3674E-08    0.00000   9.164  -6.376   8.650  -3.790  -6.960
 3242.791  16.00 S 1  7.7844E-09    0.00000   9.164  -7.125   8.390  -3.770  -6.990
 3242.791  16.00 S 1  3.5337E-09    0.00000   9.164  -7.468   8.390  -3.730  -6.990
 3242.801  58.01 Ce2  1.3843E-02    0.01384   0.320  -1.860   8.325  -5.728  -7.701
 3242.815  23.01 V 2  1.5331E-03    0.00153   6.334  -0.476   8.740  -5.620  -7.650
 3242.837  73.00 Ta1  1.0433E-03    0.00104   0.491  -1.190   8.325  -6.550  -7.724
 3242.889  24.01 Cr2  3.4112E-09    0.00000   9.532  -5.746   8.960  -5.820  -7.720
 3242.909  26.01 Fe2  1.1691E-08    0.00000  11.673  -4.632   8.790  -5.520  -7.500
 3242.951  27.00 Co1  3.4793E-02    0.03479   2.958  -1.977   8.090  -5.220  -7.490
 3242.957  29.00 Cu1  4.2005E-08    0.00000   6.867  -5.116   7.950  -3.050  -6.860
 3242.957  29.00 Cu1  3.9655E-08    0.00000   6.867  -5.141   7.600  -2.920  -6.850
 3242.957  29.00 Cu1  4.0022E-09    0.00000   6.867  -6.137   7.760  -2.890  -6.850
 3242.963  25.01 Mn2  6.1078E-10    0.00000   8.295  -7.324   8.770  -5.130  -7.470
 3242.984  26.00 Fe1  4.1907E-01    0.41907   3.211  -3.271   7.620  -4.180  -7.340
 3241.047 108.00 OH1  1.0944E-04    0.00011   2.169  -5.308   8.326  -5.000  -7.000
 3241.117 108.00 OH1  1.4083E+00    1.40831   1.302  -1.954   8.326  -5.000  -7.000
 3241.229 108.00 OH1  6.3474E-03    0.00635   2.312  -3.420   8.326  -5.000  -7.000
 3241.229 108.00 OH1  2.1560E-02    0.02156   1.597  -3.512   8.326  -5.000  -7.000
 3241.253 108.00 OH1  5.8777E-06    0.00001   2.169  -6.578   8.326  -5.000  -7.000
 3241.264 108.00 OH1  1.1414E-01    0.11414   2.163  -2.295   8.326  -5.000  -7.000
 3241.418 108.00 OH1  3.0531E-02    0.03053   1.302  -3.618   8.325  -5.000  -7.000
 3241.426 108.00 OH1  1.6406E-04    0.00016   0.783  -6.340   8.325  -5.000  -7.000
 3241.448 108.00 OH1  4.5030E+00    4.50297   1.199  -1.539   8.325  -5.000  -7.000
 3241.478 108.00 OH1  6.6480E-04    0.00066   1.877  -4.779   8.325  -5.000  -7.000
 3241.486 108.00 OH1  2.3738E-04    0.00024   2.155  -4.984   8.325  -5.000  -7.000
 3241.613 108.00 OH1  5.1192E-05    0.00005   2.293  -5.530   8.325  -5.000  -7.000
 3241.694 108.00 OH1  8.3707E-04    0.00084   2.585  -4.062   8.325  -5.000  -7.000
 3241.902 108.00 OH1  4.3951E-05    0.00004   1.591  -6.208   8.325  -5.000  -7.000
 3242.099 108.00 OH1  3.1910E-01    0.31910   1.886  -2.090   8.325  -5.000  -7.000
 3242.116 108.00 OH1  7.4055E-04    0.00074   2.303  -4.361   8.325  -5.000  -7.000
 3242.121 108.00 OH1  7.9544E-02    0.07954   0.787  -3.651   8.325  -5.000  -7.000
 3242.146 108.00 OH1  2.2978E-04    0.00023   1.018  -5.989   8.325  -5.000  -7.000
 3242.305 108.00 OH1  1.3193E-03    0.00132   1.018  -5.230   8.325  -5.000  -7.000
 3242.345 108.00 OH1  5.2754E-02    0.05275   2.176  -2.619   8.325  -5.000  -7.000
 3242.378 108.00 OH1  4.7867E-03    0.00479   1.591  -4.171   8.325  -5.000  -7.000
 3242.466 108.00 OH1  5.5434E-04    0.00055   2.491  -4.323   8.325  -5.000  -7.000
 3242.553 108.00 OH1  2.8332E-03    0.00283   2.176  -3.889   8.325  -5.000  -7.000
 3242.659 108.00 OH1  1.1140E-01    0.11140   1.022  -3.300   8.325  -5.000  -7.000
 3242.719 108.00 OH1  2.1140E-02    0.02114   1.599  -3.519   8.325  -5.000  -7.000
 3242.761 108.00 OH1  1.7489E-02    0.01749   2.094  -3.170   8.325  -5.000  -7.000
 3242.782 108.00 OH1  5.7912E-03    0.00579   2.094  -3.650   8.325  -5.000  -7.000
 3242.820 108.00 OH1  6.3962E-01    0.63962   1.022  -2.541   8.325  -5.000  -7.000
 3242.900 108.00 OH1  4.9526E-06    0.00000   2.491  -6.372   8.325  -5.000  -7.000
 3242.951 108.00 OH1  2.1736E-04    0.00022   1.195  -5.859   8.325  -5.000  -7.000
 3242.979 108.00 OH1  2.4677E-02    0.02468   2.300  -2.841   8.325  -5.000  -7.000
# lines_OH3255.dat (244 lines)
 3254.003  26.01 Fe2  9.9413E-11    0.00000  11.354  -6.979   8.840  -5.250  -7.480
 3254.005  24.01 Cr2  1.4768E-11    0.00000  11.630  -6.280   8.620  -3.990  -7.080
 3254.011  58.01 Ce2  6.0081E-03    0.00601   0.459  -2.100   8.322  -5.707  -7.695
 3254.014  26.00 Fe1  1.6348E+00    1.63478   3.301  -2.600   7.680  -5.880  -7.690
 3254.020  25.01 Mn2  2.2975E-08    0.00000   6.528  -7.287   8.870  -6.480  -7.850
 3254.033  63.02 Eu3  8.8957E-09    0.00000   5.984  -1.438   8.322  -5.715  -7.838
 3254.036  25.00 Mn1  1.8261E+00    1.82605   2.114  -1.670   7.060  -5.970  -7.790
 3254.055  23.00 V 1  9.4238E-05    0.00009   1.064  -4.113   8.220  -5.070  -7.690
 3254.059  24.00 Cr1  2.6066E-08    0.00000   3.839  -7.678   8.240  -4.590  -7.310
 3254.062  41.01 Nb2  8.4581E-01    0.84581   0.326  -0.500   8.322  -6.181  -7.846
 3254.064  60.01 Nd2  3.0631E-01    0.30631   0.182  -0.850   8.322  -5.731  -7.702
 3254.070  24.01 Cr2  3.7684E-10    0.00000  10.610  -5.762   8.540  -4.940  -7.320
 3254.095  27.00 Co1  1.6555E-06    0.00000   2.871  -6.374   7.200  -4.850  -7.490
 3254.097  26.01 Fe2  1.0186E-07    0.00000   9.694  -5.415   8.820  -6.060  -7.690
 3254.098  26.01 Fe2  4.0104E-09    0.00000   8.568  -7.801   8.940  -5.730  -7.690
 3254.100  24.02 Cr3  1.9798E-17    0.00000   7.817  -9.146   8.630  -6.600  -7.950
 3254.139  22.00 Ti1  1.9052E-02    0.01905   0.900  -2.921   8.540  -5.590  -7.620
 3254.143  24.01 Cr2  3.5162E-07    0.00000  10.726  -2.691   8.590  -4.720  -7.320
 3254.153  71.02 Lu3  2.3310E-17    0.00000  15.203  -0.860   8.322  -3.504  -7.131
 3254.171  24.01 Cr2  2.9762E-09    0.00000  10.505  -4.956   8.770  -4.280  -7.380
 3254.186  24.00 Cr1  1.7663E-03    0.00177   3.551  -3.098   7.980  -6.010  -7.740
 3254.192  70.01 Yb2  1.0391E-03    0.00104   4.089  -1.300   8.322  -5.238  -7.545
 3254.198   6.01 C 2  3.6494E-27    0.00000  22.823 -12.914   8.830  -4.110  -7.220
 3254.198   6.01 C 2  2.8525E-30    0.00000  22.823 -16.021   8.830  -4.110  -7.220
 3254.206  27.00 Co1  1.2103E+01   12.10263   1.883  -0.371   8.280  -6.230  -7.780
 3254.209  25.00 Mn1  1.4646E-06    0.00000   3.072  -6.931   8.020  -4.840  -7.380
 3254.214  25.00 Mn1  1.0564E-08    0.00000   3.135  -9.018   7.660  -4.160  -7.120
 3254.225  25.00 Mn1  1.5196E-06    0.00000   3.072  -6.915   8.010  -4.830  -7.380
 3254.238  69.01 Tm2  4.2999E-04    0.00043   2.951  -0.620   8.322  -5.470  -7.619
 3254.238  26.01 Fe2  1.9413E-05    0.00002   0.083 -11.510   0.260  -6.530  -7.940
 3254.238  26.01 Fe2  6.8248E-03    0.00682   0.083  -8.964   0.260  -6.530  -7.940
 3254.240  26.00 Fe1  3.4047E+00    3.40466   2.559  -2.928   7.720  -4.940  -7.490
 3254.242   6.01 C 2  8.4892E-19    0.00000  20.845  -6.271   9.630  -4.940  -7.530
 3254.245  22.01 Ti2  2.8759E+03 2875.85092   0.049  -0.580   8.380  -6.410  -7.840
 3254.252  25.00 Mn1  8.1421E-07    0.00000   3.072  -7.186   8.020  -4.840  -7.380
 3254.260  26.00 Fe1  1.1468E-02    0.01147   3.301  -4.754   7.170  -4.480  -7.270
 3254.266  26.00 Fe1  8.2876E-03    0.00829   2.865  -5.275   7.970  -4.370  -7.520
 3254.270  28.04 Ni5  1.0277E-92    0.00000  34.617  -2.077   9.900  -6.930  -8.050
 3254.271   6.01 C 2  9.1249E-26    0.00000  22.823 -11.516   8.830  -4.100  -7.220
 3254.271   6.01 C 2  7.9110E-30    0.00000  22.823 -15.578   8.830  -4.100  -7.220
 3254.276  58.01 Ce2  1.7670E-04    0.00018   0.587  -3.520   8.322  -5.686  -7.688
 3254.280  40.00 Zr1  1.1958E-01    0.11958   2.105   1.220   8.322  -5.082  -7.254
 3254.284  58.01 Ce2  1.1424E-02    0.01142   0.265  -1.990   8.322  -5.739  -7.705
 3254.287  58.01 Ce2  8.3022E-05    0.00008   0.470  -3.950   8.322  -5.705  -7.694
 3254.312  71.01 Lu2  6.9736E-01    0.69736   1.760  -0.170   8.322  -5.963  -7.777
 3254.317   6.01 C 2  8.9305E-18    0.00000  20.845  -5.249   9.630  -4.940  -7.530
 3254.323  27.02 Co3  9.9653E-26    0.00000  17.403  -7.304   9.470  -6.050  -7.790
 3254.335  25.01 Mn2  3.9921E-09    0.00000   8.308  -6.496   8.720  -5.130  -7.470
 3254.344  29.00 Cu1  3.0911E-04    0.00031   5.523  -2.419   8.200  -4.880  -7.530
 3254.353  74.00 W 1  1.8140E-02    0.01814   1.869   0.000   8.322  -6.071  -7.570
 3254.362  26.00 Fe1  6.0973E+02  609.72592   3.267  -0.058   7.930  -6.120  -7.770
 3254.372  21.00 Sc1  3.2261E-06    0.00000   1.851  -4.089   7.060  -4.470  -7.390
 3254.394  62.01 Sm2  3.6377E-01    0.36377   0.041  -0.637   8.322  -5.808  -7.727
 3254.406  77.00 Ir1  2.5815E-02    0.02581   2.363  -0.450   8.322  -6.333  -7.654
 3254.416  24.01 Cr2  2.6277E-10    0.00000   9.532  -6.858   8.820  -6.150  -7.580
 3254.425  26.00 Fe1  3.7283E-02    0.03728   3.301  -4.242   7.680  -5.880  -7.690
 3254.454  26.00 Fe1  1.4063E+01   14.06324   2.450  -2.407   8.210  -5.450  -7.550
 3254.471  27.04 Co5  1.1489E-93    0.00000  35.179  -3.218   9.700  -6.900  -8.060
 3254.481  66.01 Dy2  1.1415E-01    0.11415   1.788   0.108   8.322  -5.620  -7.667
 3254.484  24.01 Cr2  1.3324E-04    0.00013   6.803  -3.531   8.550  -6.450  -7.870
 3254.504  26.02 Fe3  1.5433E-22    0.00000  23.327  -2.296   9.270  -5.230  -7.610
 3254.510  28.01 Ni2  1.9391E-08    0.00000  12.060  -3.222   8.010  -4.850  -7.340
 3254.522  27.01 Co2  1.1682E-04    0.00012   7.593  -1.600   9.040  -5.790  -7.730
 3254.535  28.05 Ni6  2.0691-163    0.00000  48.275  -8.387  10.150  -7.010  -8.080
 3254.535  24.00 Cr1  4.0233E-05    0.00004   4.099  -4.263   7.610  -3.320  -6.710
 3254.544  44.00 Ru1  6.3965E-03    0.00640   0.336  -1.690   8.322  -6.438  -7.688
 3254.544  26.01 Fe2  5.4298E-09    0.00000   9.412  -6.934   8.860  -5.350  -7.830
 3254.568  26.01 Fe2  6.0015E-06    0.00001   9.439  -3.867   9.030  -5.330  -7.470
 3254.572  25.02 Mn3  4.6420E-25    0.00000  17.886  -8.499   9.470  -6.320  -7.840
 3254.618  27.00 Co1  6.7950E-02    0.06795   3.067  -1.590   8.240  -5.300  -7.500
 3254.653  14.00 Si1  1.3218E-06    0.00000   7.882  -5.530   9.030  -3.420  -6.810
 3254.656  26.01 Fe2  2.3427E-12    0.00000  10.329  -9.500   8.620  -3.970  -7.420
 3254.670  26.00 Fe1  1.9300E-04    0.00019   3.301  -6.528   7.170  -4.480  -7.270
 3254.686  59.02 Pr3  6.7846E-08    0.00000   1.759  -4.281   8.322  -5.795  -7.864
 3254.687  23.01 V 2  5.1350E-05    0.00005   6.686  -1.643   8.920  -5.840  -7.720
 3254.698  26.01 Fe2  1.1239E-07    0.00000  10.399  -4.758   8.690  -5.080  -7.350
 3254.702  26.00 Fe1  5.1292E-01    0.51292   3.266  -3.134   7.540  -4.170  -7.320
 3254.707  26.01 Fe2  1.6547E-11    0.00000  10.329  -8.651   8.620  -4.250  -7.420
 3254.709  44.00 Ru1  3.8034E-03    0.00380   1.123  -1.230   8.322  -6.134  -7.590
 3254.711  24.01 Cr2  2.3715E-08    0.00000   9.263  -5.137   9.000  -5.560  -7.370
 3254.723  26.00 Fe1  2.6136E+01   26.13611   2.692  -1.927   8.100  -6.080  -7.790
 3254.727  26.02 Fe3  1.7090E-11    0.00000   0.000 -11.579  -0.530  -7.210  -8.150
 3254.741  58.01 Ce2  8.3169E-03    0.00832   0.320  -2.080   8.322  -5.730  -7.702
 3254.762  23.01 V 2  2.0907E+01   20.90736   2.026  -0.094   8.270  -6.530  -7.870
 3254.768  27.02 Co3  1.6443E-16    0.00000   9.521  -4.955   9.210  -6.700  -7.950
 3254.775  24.01 Cr2  3.4028E-05    0.00003   9.557  -1.724   8.890  -5.880  -7.560
 3254.780  62.01 Sm2  1.5936E-02    0.01594   0.185  -1.870   8.322  -5.786  -7.720
 3254.784  23.00 V 1  1.7154E-02    0.01715   0.069  -2.720   6.870  -6.020  -7.770
 3254.785  26.00 Fe1  6.3109E-05    0.00006   3.274  -7.037   6.700  -3.980  -7.260
 3254.797  24.01 Cr2  2.1500E-07    0.00000   9.235  -4.204   9.010  -5.770  -7.380
 3254.807  14.02 Si3  3.9142E-23    0.00000  25.987  -1.020   8.322  -4.200  -7.353
 3254.810  90.01 Th2  1.1359E-02    0.01136   0.868  -0.829   8.322  -5.746  -7.707
 3254.819  58.01 Ce2  4.5157E-04    0.00045   0.808  -2.920   8.322  -5.648  -7.676
 3254.821  27.02 Co3  4.0545E-25    0.00000  17.336  -6.753   9.410  -6.010  -7.780
 3254.829  28.01 Ni2  1.0213E-09    0.00000  11.224  -5.229   8.120  -5.160  -7.500
 3254.832  58.01 Ce2  6.9913E-03    0.00699   0.900  -1.650   8.322  -5.632  -7.671
 3254.843  69.01 Tm2  7.7125E-04    0.00077   2.855  -0.450   8.322  -5.490  -7.625
 3254.854  24.00 Cr1  4.0702E-04    0.00041   4.099  -3.258   7.680  -3.230  -6.720
 3254.856  72.00 Hf1  1.4114E-03    0.00141   1.828  -0.160   8.322  -5.503  -7.388
 3254.863  58.01 Ce2  7.4424E-02    0.07442   0.559  -0.920   8.322  -5.691  -7.689
 3254.870  27.01 Co2  1.2925E-07    0.00000   9.956  -2.497   8.810  -5.090  -7.500
 3254.871  27.00 Co1  6.0845E-03    0.00608   3.067  -2.638   8.050  -5.570  -7.420
 3254.880  22.02 Ti3  3.2064E-15    0.00000  15.956  -0.887   9.490  -6.020  -7.710
 3254.892  25.00 Mn1  1.8023E-07    0.00000   3.072  -7.841   7.460  -4.060  -7.180
 3254.895  29.01 Cu2  5.2477E-11    0.00000  15.252  -2.020   8.120  -4.130  -7.200
 3254.901  21.01 Sc2  1.3530E-09    0.00000   7.482  -4.900   8.740  -3.640  -7.220
 3254.904  25.01 Mn2  3.3495E-13    0.00000   9.651  -9.402   8.560  -4.250  -7.420
 3254.908  22.01 Ti2  5.3631E-08    0.00000   6.640  -5.566   8.600  -5.650  -7.480
 3254.912  76.00 Os1  3.1599E-02    0.03160   1.841  -0.460   8.322  -6.377  -7.668
 3254.938  26.01 Fe2  3.6769E-05    0.00004  10.288  -2.340   8.980  -4.180  -7.390
 3254.941  28.01 Ni2  1.7924E-12    0.00000  12.447  -6.919   9.150  -4.760  -7.460
 3254.948  24.00 Cr1  2.6265E-03    0.00263   3.887  -2.633   7.020  -3.560  -7.120
 3254.950  26.02 Fe3  1.3914E-22    0.00000  20.605  -4.713   9.310  -5.940  -7.760
 3254.972  25.00 Mn1  7.2128E-09    0.00000   3.844  -8.566   7.890  -5.210  -7.690
 3254.979  26.00 Fe1  3.2600E-04    0.00033   3.267  -6.330   6.980  -3.890  -7.260
 3254.986  29.01 Cu2  2.3118E-14    0.00000  14.303  -6.203   7.880  -4.300  -7.420
 3254.989  24.02 Cr3  1.9310E-20    0.00000  15.967  -5.055   9.430  -6.160  -7.810
 3254.993  69.02 Tm3  3.1158E-10    0.00000   5.349  -2.210   8.322  -5.686  -7.829
 3255.003  25.00 Mn1  7.4103E-07    0.00000   3.072  -7.227   7.450  -4.090  -7.190
 3255.010  23.00 V 1  1.0412E-04    0.00010   1.711  -3.506   8.340  -4.710  -7.540
 3255.029  14.00 Si1  3.6736E-06    0.00000   7.640  -5.297   8.150  -3.240  -7.120
 3255.046  24.01 Cr2  5.0588E-10    0.00000  10.476  -5.751   8.650  -4.280  -7.370
 3255.128  27.03 Co4  3.7333E-49    0.00000  23.330  -4.424   9.290  -6.830  -8.020
 3255.132  25.00 Mn1  1.4321E-06    0.00000   3.073  -6.940   8.020  -4.840  -7.380
 3255.135  26.01 Fe2  4.2666E-03    0.00427   9.126  -1.288   9.050  -5.830  -7.560
 3255.140  24.00 Cr1  6.8050E-06    0.00001   3.556  -5.508   6.750  -2.940  -7.260
 3255.146  26.01 Fe2  2.1655E-05    0.00002   8.943  -3.742   8.322  -4.999  -7.430
 3255.147  24.00 Cr1  4.5294E-04    0.00045   3.892  -3.392   6.340  -3.450  -7.100
 3255.148  25.00 Mn1  5.0348E-07    0.00000   3.073  -7.394   8.020  -4.830  -7.380
 3255.153  22.01 Ti2  3.1446E-01    0.31446   4.308  -0.830   8.850  -5.840  -7.720
 3255.161  23.01 V 2  6.9451E-05    0.00007   6.881  -1.342   8.940  -5.750  -7.690
 3255.174  25.00 Mn1  2.5176E-06    0.00000   3.073  -6.695   8.020  -4.840  -7.380
 3255.180  24.01 Cr2  2.9395E-09    0.00000  10.672  -4.816   8.630  -5.040  -7.320
 3255.209  25.01 Mn2  4.3971E-03    0.00440   6.005  -2.461   8.450  -6.490  -7.880
 3255.212  58.01 Ce2  4.5072E-04    0.00045   0.809  -2.920   8.322  -5.648  -7.676
 3255.218  25.00 Mn1  2.7039E-06    0.00000   3.073  -6.664   8.030  -4.860  -7.380
 3255.226  27.01 Co2  2.3623E-07    0.00000  10.305  -1.931   8.322  -4.835  -7.956
 3255.235  25.02 Mn3  1.0401E-21    0.00000  17.756  -5.262   9.420  -6.330  -7.840
 3255.235  23.01 V 2  1.2060E-06    0.00000   2.026  -7.333   8.580  -6.530  -7.860
 3255.237  58.01 Ce2  9.6491E-03    0.00965   0.969  -1.450   8.322  -5.620  -7.667
 3255.253  24.00 Cr1  8.2326E-03    0.00823   3.888  -2.136   7.020  -3.560  -7.120
 3255.253  24.00 Cr1  3.3615E-07    0.00000   3.888  -6.525   6.440  -3.540  -7.100
 3255.260  26.02 Fe3  1.5606E-15    0.00000  14.981  -2.564   9.340  -6.280  -7.840
 3255.273  26.01 Fe2  1.4423E-04    0.00014   9.250  -2.651   8.990  -5.790  -7.390
 3255.273  72.01 Hf2  1.7277E-01    0.17277   0.452  -1.210   8.322  -6.229  -7.862
 3255.282  24.01 Cr2  8.1211E-01    0.81211   4.920  -1.387   8.460  -6.500  -7.860
 3255.287  69.01 Tm2  7.5003E-06    0.00001   3.328  -2.050   8.322  -5.390  -7.593
 3255.335  28.01 Ni2  6.4008E-09    0.00000  13.145  -2.758   8.510  -4.410  -7.270
 3255.348  25.00 Mn1  3.5576E-10    0.00000   3.844  -9.873   7.270  -5.080  -7.600
 3255.373  25.01 Mn2  4.6102E-04    0.00046   4.936  -4.372   8.600  -6.520  -7.860
 3255.392  26.01 Fe2  7.7807E-09    0.00000   9.654  -6.567   9.020  -5.720  -7.690
 3255.411  26.00 Fe1  3.2140E-08    0.00000   3.654  -9.999   7.890  -3.430  -7.100
 3255.422  10.01 Ne2  1.8706E-31    0.00000  31.122  -1.620   8.322  -5.612  -7.664
 3255.449  26.02 Fe3  1.4332E-15    0.00000  14.981  -2.601   9.330  -6.290  -7.840
 3255.459  24.01 Cr2  1.2804E-10    0.00000  10.610  -6.231   8.540  -4.980  -7.320
 3255.493  24.01 Cr2  1.1362E-09    0.00000  10.611  -5.282   8.630  -4.940  -7.320
 3255.498  26.00 Fe1  4.9929E-02    0.04993   3.252  -4.158   6.840  -3.830  -7.260
 3255.498  25.00 Mn1  9.0060E-02    0.09006   4.360  -1.020   8.470  -6.170  -7.550
 3255.510  90.01 Th2  1.4047E-02    0.01405   1.670  -0.038   8.322  -5.611  -7.664
 3255.531  26.02 Fe3  2.5902E-16    0.00000  14.981  -3.344   9.320  -6.300  -7.840
 3255.534  25.02 Mn3  2.8043E-21    0.00000  17.746  -4.840   9.420  -6.330  -7.840
 3255.560  25.00 Mn1  2.0888E-02    0.02089   4.666  -1.388   8.050  -4.600  -7.330
 3255.572  26.01 Fe2  2.5552E-05    0.00003   9.237  -3.414   8.730  -5.640  -7.500
 3255.584  28.04 Ni5  4.5124E-93    0.00000  32.699  -4.106   9.410  -6.940  -8.060
 3255.589  25.00 Mn1  7.8693E-10    0.00000   4.713  -8.771   7.730  -5.450  -7.560
 3255.605  24.01 Cr2  1.2099E-01    0.12099   4.944  -2.193   8.390  -6.590  -7.780
 3255.620  62.01 Sm2  3.3225E-02    0.03322   0.278  -1.470   8.322  -5.772  -7.715
 3255.648  23.00 V 1  1.7085E-01    0.17085   1.081  -0.840   8.260  -5.610  -7.640
 3255.653  28.02 Ni3  3.4520E-28    0.00000  27.530  -1.716   9.070  -5.470  -7.580
 3255.655  23.00 V 1  2.1446E-01    0.21446   1.351  -0.506   8.170  -5.660  -7.640
 3255.684  21.00 Sc1  3.3024E-01    0.33024   0.000  -0.692   8.490  -5.830  -7.480
 3255.691  27.00 Co1  7.8976E-05    0.00008   3.216  -4.395   7.560  -4.150  -7.270
 3255.694  58.01 Ce2  8.9617E-04    0.00090   0.960  -2.490   8.322  -5.621  -7.667
 3255.700  22.00 Ti1  5.9437E-04    0.00059   2.408  -3.113   7.910  -5.050  -7.560
 3255.704  26.01 Fe2  1.4147E-11    0.00000  10.934  -8.192   8.750  -3.670  -7.300
 3255.712  58.02 Ce3  2.1030E-13    0.00000  11.397  -1.610   8.322  -4.527  -7.458
 3255.716  69.01 Tm2  1.9161E-05    0.00002   3.618  -1.390   8.322  -5.324  -7.572
 3255.724  21.00 Sc1  2.4361E-06    0.00000   1.943  -4.131   7.690  -4.950  -7.510
 3255.747  24.00 Cr1  4.1479E-06    0.00000   3.011  -6.198   8.080  -6.050  -7.750
 3255.780  24.00 Cr1  1.3827E-07    0.00000   4.099  -6.727   7.620  -2.590  -6.750
 3255.785  21.03 Sc4  2.0725E-66    0.00000  55.553  -3.186   9.980  -6.580  -7.900
 3255.800  24.01 Cr2  5.0214E-05    0.00005   6.803  -3.955   8.450  -6.470  -7.840
 3255.814  25.00 Mn1  5.1295E-07    0.00000   3.073  -7.386   7.470  -4.060  -7.180
 3255.823  26.01 Fe2  3.6826E-05    0.00004   9.849  -2.722   8.900  -5.210  -7.640
 3255.865  16.00 S 1  1.0857E-06    0.00000   7.870  -6.107   8.640  -4.340  -7.230
 3255.865  16.00 S 1  1.9085E-07    0.00000   7.870  -6.862   8.670  -4.120  -7.190
 3255.867  27.01 Co2  3.1724E-10    0.00000  10.017  -5.054   9.010  -5.240  -7.650
 3255.868  26.01 Fe2  6.8851E-09    0.00000  10.858  -5.571   9.260  -4.330  -7.520
 3255.887  26.01 Fe2  3.3996E+03 3399.60800   0.986  -2.480   8.470  -6.500  -7.900
 3255.894  26.01 Fe2  2.1325E-08    0.00000  10.329  -5.541   8.730  -5.070  -7.370
 3255.909  78.00 Pt1  1.3102E-01    0.13102   0.761  -1.600   8.322  -6.783  -7.798
 3255.925  69.02 Tm3  2.2626E-11    0.00000   5.325  -3.370   8.322  -5.688  -7.829
 3255.926  25.00 Mn1  6.6082E-07    0.00000   3.073  -7.276   7.470  -4.090  -7.190
 3255.926  25.01 Mn2  1.9806E-03    0.00198   4.936  -3.739   8.600  -6.520  -7.860
 3255.934  26.00 Fe1  6.6374E-01    0.66374   3.241  -3.044   7.790  -4.630  -7.290
 3255.944  26.00 Fe1  4.2956E-06    0.00000   2.759  -8.653   7.670  -4.710  -7.500
 3255.952  26.02 Fe3  4.1421E-26    0.00000  24.638  -4.725   9.010  -5.150  -7.560
 3255.955  27.03 Co4  2.4277E-48    0.00000  23.330  -3.611   9.260  -6.830  -8.020
 3255.974  27.00 Co1  1.3788E-05    0.00001   2.928  -5.404   8.050  -5.160  -7.550
 3255.985  24.01 Cr2  1.9539E-05    0.00002   8.763  -2.657   8.820  -5.660  -7.660
 3255.985  25.02 Mn3  4.7573E-22    0.00000  17.773  -5.587   9.420  -6.330  -7.840
 3255.993  24.01 Cr2  2.2851E-08    0.00000  10.505  -4.071   8.740  -4.160  -7.370
 3254.011 108.00 OH1  2.8031E-02    0.02803   1.326  -3.633   8.322  -5.000  -7.477
 3254.081 108.00 OH1  1.2463E+00    1.24633   1.427  -1.897   8.322  -5.000  -7.477
 3254.099 108.00 OH1  3.0113E-04    0.00030   2.641  -4.456   8.322  -5.000  -7.477
 3254.112 108.00 OH1  2.7389E-02    0.02739   2.142  -2.932   8.322  -5.000  -7.477
 3254.207 108.00 OH1  1.1389E-01    0.11389   1.379  -2.978   8.322  -5.000  -7.477
 3254.230 108.00 OH1  4.7353E-03    0.00474   1.168  -4.543   8.322  -5.000  -7.477
 3254.279 108.00 OH1  6.9019E-02    0.06902   1.305  -3.260   8.322  -5.000  -7.477
 3254.382 108.00 OH1  2.2673E-02    0.02267   1.379  -3.679   8.322  -5.000  -7.477
 3254.393 108.00 OH1  3.0199E-02    0.03020   1.305  -3.619   8.322  -5.000  -7.477
 3254.422 108.00 OH1  2.1512E-02    0.02151   1.427  -3.660   8.322  -5.000  -7.477
 3254.428 108.00 OH1  5.0221E-03    0.00502   2.424  -3.423   8.322  -5.000  -7.477
 3254.438 108.00 OH1  2.5533E-04    0.00026   1.407  -5.603   8.322  -5.000  -7.477
 3254.477 108.00 OH1  1.0406E-04    0.00010   1.284  -6.100   8.322  -5.000  -7.477
 3254.484 108.00 OH1  7.5566E-03    0.00756   1.292  -4.232   8.322  -5.000  -7.477
 3254.571 108.00 OH1  6.4315E-05    0.00006   1.284  -6.309   8.322  -5.000  -7.477
 3254.633 108.00 OH1  4.1318E-05    0.00004   1.407  -6.394   8.322  -5.000  -7.477
 3254.659 108.00 OH1  2.3519E-03    0.00235   2.218  -3.932   8.322  -5.000  -7.477
 3254.781 108.00 OH1  1.3147E-04    0.00013   2.571  -4.877   8.322  -5.000  -7.477
 3254.890 108.00 OH1  4.8468E-02    0.04847   2.218  -2.618   8.322  -5.000  -7.477
 3254.890 108.00 OH1  1.9077E-03    0.00191   2.094  -4.131   8.322  -5.000  -7.477
 3254.989 108.00 OH1  8.3642E-02    0.08364   1.300  -3.181   8.322  -5.000  -7.477
 3255.002 108.00 OH1  1.2355E-01    0.12355   1.412  -2.914   8.322  -5.000  -7.477
 3255.011 108.00 OH1  5.0452E-02    0.05045   1.288  -3.411   8.322  -5.000  -7.477
 3255.105 108.00 OH1  3.1181E-02    0.03118   1.288  -3.620   8.322  -5.000  -7.477
 3255.114 108.00 OH1  1.7108E-04    0.00017   1.096  -6.048   8.322  -5.000  -7.477
 3255.157 108.00 OH1  6.1193E-04    0.00061   2.414  -4.346   8.322  -5.000  -7.477
 3255.198 108.00 OH1  4.4555E-06    0.00000   2.571  -6.347   8.322  -5.000  -7.477
 3255.198 108.00 OH1  1.9992E-02    0.01999   1.412  -3.705   8.322  -5.000  -7.477
 3255.316 108.00 OH1  1.4429E-03    0.00144   1.096  -5.122   8.322  -5.000  -7.477
 3255.367 108.00 OH1  8.3746E-05    0.00008   0.985  -6.455   8.322  -5.000  -7.477
 3255.401 108.00 OH1  3.9519E-06    0.00000   2.088  -6.820   8.322  -5.000  -7.477
 3255.446 108.00 OH1  5.2830E-05    0.00005   2.384  -5.436   8.322  -5.000  -7.477
 3255.483 108.00 OH1  6.4977E-05    0.00006   1.271  -6.316   8.322  -5.000  -7.477
 3255.492 108.00 OH1  3.6349E+00    3.63487   1.300  -1.543   8.322  -5.000  -7.477
 3255.556 108.00 OH1  6.0781E-05    0.00006   1.271  -6.345   8.322  -5.000  -7.477
 3255.570 108.00 OH1  1.7836E-01    0.17836   2.325  -1.959   8.322  -5.000  -7.477
 3255.670 108.00 OH1  2.7033E-04    0.00027   1.443  -5.547   8.322  -5.000  -7.477
 3255.715 108.00 OH1  8.2947E-02    0.08295   1.100  -3.359   8.322  -5.000  -7.477
 3255.776 108.00 OH1  3.9621E-06    0.00000   2.384  -6.561   8.322  -5.000  -7.477
 3255.832 108.00 OH1  5.3086E-04    0.00053   2.050  -4.725   8.322  -5.000  -7.477
 3255.885 108.00 OH1  3.6218E-05    0.00004   1.443  -6.420   8.322  -5.000  -7.477
 3255.920 108.00 OH1  6.9956E-01    0.69956   1.100  -2.433   8.322  -5.000  -7.477


==> anc/readme.txt <==
================================================================================
Keywords: 
stars: abundances -- stars: binaries: visual -- stars: individual (16 Cyg A and B) 
-- stars: planetary systems -- stars: solar-type

Abstract:

These files constitute the online materials (electronic data tables) 
for the paper "On the chemical abundance differences between 
the solar twin visual binary system 16 Cygni A and B (Y. Takeda)".
The file "ewlines.dat" presents the all measured lines and their equivalent widths.
In the files "relabunds_AtoS.dat",  "relabunds_BtoS.dat", and "relabunds_AtoB.dat" 
are contained the detailed results of differential abundance analysis based on
the equivalent widths of atomic lines between 16 Cyg A, 16 Cyg B, and the Sun.
The line data of newly added OH line regions are presented in "lines_OHregions.dat",
while the results of CNO abundances derived from the synthetic spectrum-fitting 
analysis of CH, NH, and OH molecular lines in the blue-UV region are summarised in 
"CNOabunds.dat". 


File Summary:
--------------------------------------------------------------------------
FileName          Lrecl  Records    Explanations
--------------------------------------------------------------------------
readme.txt           ...    ...   This file
ewlines.dat           84    531   measured spectral lines and EWs for the Sun, 16 Cyg A, and 16 Cyg B 
relabunds_AtoS.dat    82    ---   differential abundance results of 16 Cyg A relative to the Sun 
relabunds_BtoS.dat    82    ---   differential abundance results of 16 Cyg B relative to the Sun
relabunds_AtoB.dat    82    ---   differential abundance results of 16 Cyg A relative to 16 Cyg B
lines_OHregions.dat 1511    ---   line data for the newly added 6 OH regions
CNOabunds.dat         69    ---   CNO abundance results of the Sun, 16 Cyg A, and 16 Cyg B  
--------------------------------------------------------------------------


Description: "ewlines.dat"
--------------------------------------------------------------------------------
The basic atomic data of the 531 spectral lines and the resulting equivalent widths 
measured for the Sun, 16 Cyg A, and 16 Cyg B are presented.
--------------------------------------------------------------------------------

Byte-by-byte Description: "ewlines.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   2-   6  F5.2  ---    ecode     element code^{*} (26.00 for Fe I, 26.01 for Fe II)
   9-  16  F8.3    A    lambda    line (air) wavelength^{*}
  18-  23  F6.3   eV    chi_low   excitation potential of the lower level^{*}
  25-  31  F7.3  dex    log_gf    log(gf) value^{*,#}
  32-  37  F6.2  dex    gammar    radiation damping parameter^{*} 
  38-  43  F6.2  dex    gammas    Stark effect damping parameter^{*}
  44-  49  F6.2  dex    gammaw    van der Waals effect damping parameter^{*}
  50-  56  F7.1   mA    EW(S)     equivalent widths for the Sun as a star (Vesta)
  57-  63  F7.1   mA    EW(A)     equivalent widths for 16 Cyg A
  64-  70  F7.1   mA    EW(B)     equivalent widths for 16 Cyg B
  73-  84   A12  ---    line-code spectral line code^{*}
--------------------------------------------------------------------------------
^{*} These quantities are taken from "tableE.dat" of Takeda & UeNo (2019),
where the atomic data are adopted from Kurucz & Bell's (1995) compilation. 
See Table 4 of that Takeda & UeNo paper for more detailed descriptions. 
^{#} Note that these absolute log_gf values are essentially irrelevant in the 
present study (because of the purely differential analysis). 


Description: "relabunds_AtoS.dat",  "relabunds_BtoS.dat", and "relabunds_AtoB.dat" 
--------------------------------------------------------------------------------
The differential abundance results between the target star and the comparison star
are presented in these files, which consist of 26 sections corresponding to 
each of the 26 species (C I, O I, Na I, Al I, Si I, Ca I, Sc I, Sc II, Ti I, Ti II, 
V I, V II, Cr I, Cr II, Mn I, Fe I, Fe II, Co I, Ni I, Cu I, Zn I, Y II, La II, 
Ce II, Pr II, Nd II). At the beginning of a section, the information of 
<nline,naver,code> is given, where "nline" is the number of the lines
for the species, "naver" is the number of the lines actually adopted for
computing the averaged abundances after rejection of inadequate data
(naturally, nline >= naver), and "code" is the species code
used in the WIDTH9 program (e.g., 14.00 for Si I, 39.01 for Y II).
The abundance results for each spectral line are given line by line
and contain the following information: code, wavelength (A), lower 
excitation potential (eV), log gf, vt(target), EW(target), A(target),
vt(comparison), EW(comparison), A(comparison), delA(target-comparison). 
At the end of a section, the <delA(target-comparison)> (averaged value) 
and the corresponding sigma (standard deviation) as well as epsilon 
(mean error defined as sigma/sqrt(naver)) are also given.
Here, abundances (A) are expressed in the usual normalisation of A(H)=12.00. 
"relabunds_AtoS.dat": target --> 16 Cyg A, comparison --> Sun 
"relabunds_BtoS.dat": target --> 16 Cyg B, comparison --> Sun
"relabunds_AtoB.dat": target --> 16 Cyg A, comparison --> 16 Cyg B
--------------------------------------------------------------------------------

Byte-by-byte Description: "relabunds_?to?.dat"
--------------------------------------------------------------------------------
   Bytes Format Units   Label         Explanations
--------------------------------------------------------------------------------
   1-  6  F6.2  ---     code           ex. Al I: 13.00  Sc II: 21.01
   7- 15  F9.3   A      lambda         (air) wavelength
  16- 22  F7.3  eV      chi_low        lower excitation potential
  23- 29  F7.3  dex     log_gf         log(gf) value
  30- 36  F7.1  mA      EW(target)     equivalent width of the target
  37- 42  F6.2  km/s    vt(target)     adopted microturbulence of the target
  43- 49  F7.3  dex     A(target)      abundance of the target
  50- 56  F7.1  mA      EW(comparison) equivalent width of the comparison
  57- 62  F6.2  km/s    vt(comparison) adopted microturbulence of the comparison
  63- 69  F7.3  dex     A(comparison)  abundance of the comparison
  70- 77  F8.2  dex     delA           differential abundance (target-comparison)
  79- 79   A1   ---     r-flag         rejection-from-the-mean flag^{*}
  82- 82   A1   ---     p-flag         parameter-determination-adopted flag^{#}
--------------------------------------------------------------------------------
^{*} If this r-flag is 'X', the abundance for the line was rejected (judged by Chauvenet's 
criterion) and not included in deriving the mean abundance. Otherwise (if this flag
is blank), the abundance of this line was included in the averaging. 
^{#} If this p-flag is 'p'. it means that this line was used for differential
atmospheric parameter determinations (only for Fe I or Fe II lines), 


Description: "lines_OHregions.dat"

This file is a combination of 6 files: "lines_OH3128.dat", "lines_OH3133.dat",
"lines_OH3167.dat", "lines_OH3173.dat", "lines_OH3241.dat", and "lines_OH3255.dat".
Each file, including the line data of additional 6 OH regions newly used for 
the fitting analysis, can be extracted by the following UNIX command.
head -284  lines_OHregions.dat | tail -283 > lines_OH3128.dat
head -520  lines_OHregions.dat | tail -235 > lines_OH3133.dat
head -758  lines_OHregions.dat | tail -237 > lines_OH3167.dat
head -1031 lines_OHregions.dat | tail -272 > lines_OH3173.dat
head -1266 lines_OHregions.dat | tail -234 > lines_OH3241.dat
head -1511 lines_OHregions.dat | tail -244 > lines_OH3255.dat

The line data in each file are basically arranged in the ascending order 
of wavelength, though atomic and molecular lines are separately grouped. 
The byte-by-byte format and the contents of these files are as follows.

Byte-by-byte Description: "lines_OH????.dat"
--------------------------------------------------------------------------
 Bytes Format  Units    Item     Brief Explanations 
--------------------------------------------------------------------------
 1-- 9   F9.3   A       lambda   (air) wavelength 
11--16   F6.2   ---     s-code   species code^(a) 
18--20    A3    ---     species  notation of species^(b) 
21--32   E12.4  ---      eta     line-strength indicator^(c)
33--43   F11.5  ---      eta     line-strength indicator^(c) 
44--51   F8.3   eV      chilow   lower excitation potential
52--59   F8.3   dex     loggf$   log of stat. weight (lower level) times osc. strength
60--67   F8.3   dex     Gammar   radiation damping parameter^(d) 
68--75   F8.3   dex     Gammas   Stark effect damping parameter^(d)
76--83   F8.3   dex     Gammaw   van der Waals effect damping parameter^(d)
--------------------------------------------------------------------------
^(a)Constructed from the atomic number and ionization stage. For example:
     Fe I line --> 26.00 
     Y II line --> 39.01
     OH line   --> 108.00
^(b)For example, Fe1 -->  Fe I, Y2 --> Y II
^(c)Line-center-to-continuum opacity ratio calculated for the solar model atmosphere 
       (with the solar abundances) at tau_5000 = 0.2
^(d)Gammar: logarithm of radiation damping width (1/s) [log(gamma_rad)]. 
    Gammas: logarithm of Stark damping width (1/s) per electron density (1/cm^3) 
       at 10000 K [log(gamma_e/N_e)]
    Gammaw: logarithm of van der Waals damping width (1/s) per hydrogen density 
       (1/cm^3) at 10000 K [log(gamma_w/N_H)



Description: "CNOabunds.dat"
--------------------------------------------------------------------------------
The differential CNO abundance results between the target star and the comparison star 
are presented, which were derived from the spectrum fitting analysis applied to 40 
regions including the lines of hydride molecules (12, 11, and 17 for CH, NH, and OH). 
This file consist of 3 sections corresponding to C, N, and O.
The first line is the header information:
At each section, the abundance results derived from each of the spectral regions are given.
Each line contains the region code, three kinds of differential abundances (along with
the "adopt-or-reject flag"), and the relevant absolute abundance values (A).
At the end of a section, the <[X/H]> (mean), sigma (standard deviation), and 
epsilon (mean error) are also given. 
[X/H]A:        target --> 16 Cyg A, comparison --> Sun 
[X/H]B:        target --> 16 Cyg B, comparison --> Sun
[X/H]A-[X/H]B: target --> 16 Cyg A, comparison --> 16 Cyg B
--------------------------------------------------------------------------------

Byte-by-byte Description: "CNOabunds.dat"
--------------------------------------------------------------------------------
   1-  6   A6   ---      r-code   region code including lines of hydride molecules
   9- 14  F6.3  dex      [X/H]A   differential abundance of 16 Cyg A relative to the Sun
  17- 17   A1   ---      flag     adopt-or-reject flag in the averaging (<[X/H]A>)^{*}
  20- 25  F6.3  dex      [X/H]B   differential abundance of 16 Cyg B relative to the Sun
  28- 28   A1   ---      flag     adopt-or-reject flag in the averaging (<[X/H]B>)^{*}
  31- 36  F6.3  dex [X/H]A-[X/H]B differential abundance of 16 Cyg A relative to 16 Cyg B
  39- 39   A1   ---      flag     adopt-or-reject flag in the averaging (<[X/H]A-[X/H]B>)^{*}
  46- 49  F4.2  km/s     v_M(S)   e-folding width of Gaussian macrobroadening for the Sun
  52- 56  F5.3  dex      A_X(S)   abundance of X (=C or N or O) for the Sun
  60- 63  F4.2  km/s     v_M(A)   e-folding width of Gaussian macrobroadening for 16 Cyg A
  66- 70  F5.3  dex      A_X(A)   abundance of X (=C or N or O) for 16 Cyg A
  74- 77  F4.2  km/s     v_M(B)   e-folding width of Gaussian macrobroadening for 16 Cyg B
  80- 84  F5.3  dex      A_X(B)   abundance of X (=C or N or O) for 16 Cyg B
--------------------------------------------------------------------------------
^{*} If this flag is 'X' (rejected from the outset because of anomalously large
macro broadening parameter for 8 OH regions of 16 Cyg A; i.e., v_M > 5 km/s) 
or 'x' (judged to be an outlier by Chauvenet's criterion), the abundance for the region 
was not included in deriving the mean abundance. Otherwise, (for the case that this 
flag is 'o'), its abundance was included in the averaging.


==> anc/relabunds_AtoB.dat <==
<  4   4  6.00> ...........................................................................
  6.00 5052.167  7.685 -1.648   36.9  1.08  8.805   33.7  1.01  8.815  -0.010     
  6.00 5380.337  7.685 -1.842   25.4  1.08  8.751   22.2  1.01  8.742   0.009     
  6.00 6587.610  8.537 -1.596   18.7  1.08  9.055   16.1  1.01  9.046   0.009     
  6.00 6655.517  8.537 -1.370    4.3  1.08  8.075    3.5  1.01  8.053   0.022     
 
                                                             average =  0.007  (sigma= 0.011  m.e.= 0.006)
<  2   2  8.00> ...........................................................................
  8.00 5577.339  1.967 -8.204    4.0  1.08  9.139    3.4  1.01  9.111   0.028     
  8.00 6363.776  0.020-10.300    2.5  1.08  9.126    1.8  1.01  9.014   0.112     
 
                                                             average =  0.070  (sigma= 0.042  m.e.= 0.030)
<  2   2 11.00> ...........................................................................
 11.00 6154.226  2.102 -1.560   39.3  1.08  6.377   39.6  1.01  6.347   0.030     
 11.00 6160.747  2.104 -1.260   61.3  1.08  6.421   62.5  1.01  6.401   0.020     
 
                                                             average =  0.025  (sigma= 0.005  m.e.= 0.004)
<  1   1 13.00> ...........................................................................
 13.00 6698.673  3.143 -1.647   26.1  1.08  6.381   26.1  1.01  6.350   0.031     
 
                                                             average =  0.031  (sigma= 0.000  m.e.= 0.000)
< 20  18 14.00> ...........................................................................
 14.00 5398.845  5.613 -3.040    4.6  1.08  8.110    4.8  1.01  8.126  -0.016     
 14.00 5488.983  5.613 -0.530   21.7  1.08  6.343   19.5  1.01  6.283   0.060     
 14.00 5517.533  5.082 -2.384   16.0  1.08  7.571   15.1  1.01  7.535   0.036     
 14.00 5684.484  4.954 -1.650   64.5  1.08  7.662   62.6  1.01  7.625   0.037     
 14.00 5753.623  5.616 -0.830   51.3  1.08  7.193   49.6  1.01  7.159   0.034     
 14.00 5873.764  4.930 -2.610    6.8  1.08  7.227    7.0  1.01  7.234  -0.007     
 14.00 5948.541  5.082 -1.230   93.2  1.08  7.748   91.1  1.01  7.705   0.043     
 14.00 6067.624  5.082 -2.980    3.7  1.08  7.453    3.3  1.01  7.394   0.059     
 14.00 6125.021  5.613 -0.930   38.5  1.08  7.091   36.7  1.01  7.054   0.037     
 14.00 6142.483  5.619 -0.920   40.3  1.08  7.119   38.1  1.01  7.074   0.045     
 14.00 6145.016  5.616 -0.820   45.6  1.08  7.105   43.8  1.01  7.070   0.035     
 14.00 6155.693  5.619 -1.690    6.6  1.08  6.916    7.4  1.01  6.968  -0.052 X   
 14.00 6243.815  5.616 -0.770   50.7  1.08  7.137   48.8  1.01  7.101   0.036     
 14.00 6244.466  5.616 -0.690   52.0  1.08  7.077   49.5  1.01  7.032   0.045     
 14.00 6616.124  5.954 -2.850    2.1  1.08  7.846    1.0  1.01  7.514   0.332 X   
 14.00 6721.848  5.862 -1.490   57.4  1.08  8.036   55.2  1.01  8.007   0.029     
 14.00 6741.628  5.984 -1.750   18.7  1.08  7.789   18.1  1.01  7.772   0.017     
 14.00 6795.788  5.964 -1.980    7.6  1.08  7.560    7.9  1.01  7.581  -0.021     
 14.00 6800.596  5.964 -1.640   16.2  1.08  7.588   14.9  1.01  7.546   0.042     
 14.00 6848.580  5.862 -2.080   20.6  1.08  8.066   20.2  1.01  8.056   0.010     
 
                                                             average =  0.029  (sigma= 0.023  m.e.= 0.005)
< 12  11 20.00> ...........................................................................
 20.00 5260.387  2.521 -1.900   32.3  1.08  6.530   32.7  1.01  6.501   0.029     
 20.00 5349.465  2.709 -1.178   90.6  1.08  7.213   90.7  1.01  7.184   0.029     
 20.00 5512.980  2.932 -0.290   92.9  1.08  6.281   92.3  1.01  6.227   0.054     
 20.00 5581.965  2.523 -0.710   93.4  1.08  6.578   94.8  1.01  6.572   0.006 X   
 20.00 5590.114  2.521 -0.710   94.6  1.08  6.599   93.3  1.01  6.539   0.060     
 20.00 5867.562  2.932 -0.801   26.0  1.08  5.639   26.0  1.01  5.603   0.036     
 20.00 6161.297  2.523 -1.020   59.9  1.08  6.113   59.8  1.01  6.074   0.039     
 20.00 6166.439  2.521 -0.900   74.9  1.08  6.263   74.7  1.01  6.220   0.043     
 20.00 6169.042  2.523 -0.550   95.8  1.08  6.275   96.0  1.01  6.230   0.045     
 20.00 6169.563  2.526 -0.270  118.7  1.08  6.335  118.6  1.01  6.271   0.064     
 20.00 6455.598  2.523 -1.350   58.3  1.08  6.427   58.0  1.01  6.389   0.038     
 20.00 6499.650  2.523 -0.590   89.6  1.08  6.266   88.6  1.01  6.214   0.052     
 
                                                             average =  0.044  (sigma= 0.011  m.e.= 0.003)
<  2   2 21.00> ...........................................................................
 21.00 5356.091  1.865  0.120    2.9  1.08  3.239    2.2  1.01  3.063   0.176     
 21.00 5484.626  1.851  0.080    2.8  1.08  3.243    3.3  1.01  3.264  -0.021     
 
                                                             average =  0.078  (sigma= 0.098  m.e.= 0.070)
<  9   9 21.01> ...........................................................................
 21.01 5239.813  1.455 -0.770   51.4  1.08  3.155   50.8  1.01  3.192  -0.037     
 21.01 5318.349  1.357 -2.040   16.6  1.08  3.523   15.9  1.01  3.538  -0.015     
 21.01 5526.790  1.768  0.130   83.9  1.08  3.205   79.5  1.01  3.172   0.033     
 21.01 5552.224  1.455 -2.270    5.8  1.08  3.313    4.8  1.01  3.261   0.052     
 21.01 5667.149  1.500 -1.240   34.1  1.08  3.286   34.3  1.01  3.334  -0.048     
 21.01 5669.042  1.500 -1.120   36.5  1.08  3.216   33.7  1.01  3.201   0.015     
 21.01 5684.202  1.507 -1.050   40.5  1.08  3.234   39.1  1.01  3.252  -0.018     
 21.01 6245.637  1.507 -0.980   42.0  1.08  3.158   39.4  1.01  3.153   0.005     
 21.01 6320.851  1.500 -1.770   11.2  1.08  3.134    8.7  1.01  3.049   0.085     
 
                                                             average =  0.008  (sigma= 0.041  m.e.= 0.014)
< 53  50 22.00> ...........................................................................
 22.00 4742.792  2.236  0.210   28.2  1.08  4.811   29.8  1.01  4.802   0.009     
 22.00 4758.120  2.249  0.425   45.8  1.08  4.992   46.2  1.01  4.960   0.032     
 22.00 4759.272  2.256  0.514   50.1  1.08  5.002   49.7  1.01  4.954   0.048     
 22.00 4856.012  2.256  0.440   27.6  1.08  4.620   32.0  1.01  4.672  -0.052     
 22.00 4926.147  0.818 -2.170    7.5  1.08  5.083    8.2  1.01  5.060   0.023     
 22.00 4997.098  0.000 -2.118   32.6  1.08  5.018   32.1  1.01  4.937   0.081     
 22.00 4999.504  0.826  0.250  104.8  1.08  5.068  105.7  1.01  5.028   0.040     
 22.00 5009.646  0.021 -2.259   23.1  1.08  4.959   24.9  1.01  4.932   0.027     
 22.00 5016.162  0.848 -0.574   63.4  1.08  4.961   63.7  1.01  4.920   0.041     
 22.00 5022.871  0.826 -0.434   74.9  1.08  5.063   76.1  1.01  5.048   0.015     
 22.00 5024.842  0.818 -0.602   70.2  1.08  5.112   72.2  1.01  5.115  -0.003     
 22.00 5036.468  1.443  0.130   63.9  1.08  4.855   63.8  1.01  4.811   0.044     
 22.00 5039.959  0.021 -1.130   72.0  1.08  4.880   73.7  1.01  4.870   0.010     
 22.00 5043.588  0.836 -1.733   15.1  1.08  5.001   15.3  1.01  4.944   0.057     
 22.00 5062.112  2.160 -0.464   16.9  1.08  5.082   17.9  1.01  5.063   0.019     
 22.00 5064.081  2.695 -0.270    7.1  1.08  4.962    6.9  1.01  4.903   0.059     
 22.00 5064.654  0.048 -0.991   85.1  1.08  5.077   85.9  1.01  5.047   0.030     
 22.00 5113.448  1.443 -0.783   27.6  1.08  4.989   29.0  1.01  4.967   0.022     
 22.00 5147.479  0.000 -2.012   35.8  1.08  4.964   39.6  1.01  4.974  -0.010     
 22.00 5152.185  0.021 -2.024   37.1  1.08  5.024   39.2  1.01  4.998   0.026     
 22.00 5173.742  0.000 -1.118   68.0  1.08  4.734   68.4  1.01  4.690   0.044     
 22.00 5192.969  0.021 -1.006   82.8  1.08  4.985   84.6  1.01  4.977   0.008     
 22.00 5210.386  0.048 -0.884   84.4  1.08  4.924   84.9  1.01  4.887   0.037     
 22.00 5219.700  0.021 -2.292   30.0  1.08  5.136   32.1  1.01  5.111   0.025     
 22.00 5247.291  2.103 -0.727    6.7  1.08  4.814    8.0  1.01  4.846  -0.032     
 22.00 5260.001  2.738 -0.180    7.8  1.08  4.948    8.8  1.01  4.961  -0.013     
 22.00 5295.780  1.067 -1.633   14.0  1.08  5.070   14.2  1.01  5.016   0.054     
 22.00 5426.237  0.021 -3.006    8.2  1.08  5.132    8.2  1.01  5.058   0.074     
 22.00 5453.643  1.443 -1.610    5.5  1.08  4.951    6.9  1.01  4.998  -0.047     
 22.00 5471.197  1.443 -1.400    9.1  1.08  4.978    9.1  1.01  4.919   0.059     
 22.00 5490.150  1.460 -0.933   23.0  1.08  5.016   24.5  1.01  4.997   0.019     
 22.00 5503.897  2.578  0.020   12.6  1.08  4.819   13.3  1.01  4.800   0.019     
 22.00 5648.567  2.495 -0.260   11.7  1.08  4.972   11.8  1.01  4.929   0.043     
 22.00 5716.457  2.297 -0.700    7.0  1.08  4.968    6.6  1.01  4.889   0.079     
 22.00 5739.464  2.249 -0.600    9.4  1.08  4.963    9.1  1.01  4.896   0.067     
 22.00 5866.452  1.067 -0.840   48.5  1.08  5.045   50.3  1.01  5.027   0.018     
 22.00 5880.273  1.053 -2.045    8.6  1.08  5.187    7.3  1.01  5.045   0.142 X   
 22.00 5903.317  1.067 -2.145    5.4  1.08  5.080    6.0  1.01  5.065   0.015     
 22.00 5922.110  1.046 -1.466   22.0  1.08  5.085   23.5  1.01  5.062   0.023     
 22.00 5965.828  1.879 -0.409   24.1  1.08  4.900   25.2  1.01  4.875   0.025     
 22.00 5978.543  1.873 -0.496   26.7  1.08  5.044   27.3  1.01  5.006   0.038     
 22.00 6064.629  1.046 -1.944    9.0  1.08  5.089    9.8  1.01  5.067   0.022     
 22.00 6092.798  1.887 -1.379    4.7  1.08  5.043    4.2  1.01  4.936   0.107     
 22.00 6098.694  3.062 -0.010    6.9  1.08  4.987    5.9  1.01  4.871   0.116     
 22.00 6121.006  1.879 -0.912    4.0  1.08  4.493    4.4  1.01  4.481   0.012     
 22.00 6126.217  1.067 -1.425   24.3  1.08  5.110   25.2  1.01  5.072   0.038     
 22.00 6220.500  2.677 -0.140    6.9  1.08  4.741    9.3  1.01  4.838  -0.097 X   
 22.00 6258.104  1.443 -0.355   54.4  1.08  5.017   55.2  1.01  4.984   0.033     
 22.00 6303.757  1.443 -1.566    8.5  1.08  5.060    9.3  1.01  5.044   0.016     
 22.00 6312.238  1.460 -1.552    9.4  1.08  5.110    9.1  1.01  5.036   0.074     
 22.00 6419.098  2.175 -1.497    0.9  1.08  4.689    2.1  1.01  5.006  -0.317 X   
 22.00 6716.707  2.487 -1.393    1.9  1.08  5.192    1.8  1.01  5.122   0.070     
 22.00 6743.124  0.900 -1.630   18.9  1.08  4.965   19.7  1.01  4.925   0.040     
 
                                                             average =  0.032  (sigma= 0.033  m.e.= 0.005)
<  6   6 22.01> ...........................................................................
 22.01 5005.157  1.566 -2.550   27.3  1.08  4.923   24.8  1.01  4.903   0.020     
 22.01 5185.913  1.893 -1.350   68.3  1.08  4.918   64.6  1.01  4.897   0.021     
 22.01 5211.536  2.590 -1.356   38.7  1.08  4.949   35.9  1.01  4.941   0.008     
 22.01 5336.771  1.582 -1.700   77.4  1.08  5.157   73.6  1.01  5.133   0.024     
 22.01 5381.015  1.566 -2.080   62.2  1.08  5.183   59.2  1.01  5.176   0.007     
 22.01 5418.751  1.582 -1.999   55.5  1.08  4.966   52.6  1.01  4.959   0.007     
 
                                                             average =  0.014  (sigma= 0.007  m.e.= 0.003)
< 14  13 23.00> ...........................................................................
 23.00 5657.435  1.064 -1.020    6.1  1.08  4.016    7.0  1.01  4.017  -0.001     
 23.00 5668.361  1.081 -1.030    7.0  1.08  4.106    7.3  1.01  4.063   0.043     
 23.00 5670.853  1.081 -0.420   21.7  1.08  4.077   22.6  1.01  4.040   0.037     
 23.00 6058.139  1.043 -1.374    4.4  1.08  4.172    4.5  1.01  4.117   0.055     
 23.00 6111.645  1.043 -0.715   13.9  1.08  4.058   13.9  1.01  3.995   0.063     
 23.00 6135.361  1.051 -0.746   11.4  1.08  3.999   11.6  1.01  3.945   0.054     
 23.00 6150.157  0.301 -1.780   13.0  1.08  4.353   14.6  1.01  4.342   0.011     
 23.00 6224.529  0.287 -2.010    6.1  1.08  4.197    7.2  1.01  4.204  -0.007     
 23.00 6233.164  0.275 -2.070    3.9  1.08  4.040    4.7  1.01  4.052  -0.012     
 23.00 6242.829  0.262 -1.550    9.3  1.08  3.908   10.8  1.01  3.908   0.000     
 23.00 6251.827  0.287 -1.340   16.9  1.08  4.028   18.2  1.01  3.999   0.029     
 23.00 6266.307  0.275 -2.290    2.4  1.08  4.040    3.3  1.01  4.109  -0.069 X   
 23.00 6274.649  0.267 -1.670    8.2  1.08  3.973    9.7  1.01  3.983  -0.010     
 23.00 6531.415  1.218 -0.840    8.1  1.08  4.067    8.9  1.01  4.052   0.015     
 
                                                             average =  0.021  (sigma= 0.026  m.e.= 0.007)
<  1   1 23.01> ...........................................................................
 23.01 5303.255  2.276 -1.936    4.9  1.08  3.979    4.4  1.01  3.971   0.008     
 
                                                             average =  0.008  (sigma= 0.000  m.e.= 0.000)
< 26  23 24.00> ...........................................................................
 24.00 4708.018  3.168  0.110   58.4  1.08  5.712   58.8  1.01  5.690   0.022     
 24.00 4756.137  3.104  0.090   63.8  1.08  5.822   65.1  1.01  5.831  -0.009     
 24.00 4801.047  3.122 -0.131   49.9  1.08  5.725   50.7  1.01  5.714   0.011     
 24.00 4964.916  0.941 -2.527   36.8  1.08  5.688   38.7  1.01  5.670   0.018     
 24.00 4966.810  3.849 -0.950    2.9  1.08  5.557    5.0  1.01  5.772  -0.215 X   
 24.00 5200.207  3.385 -0.660   21.2  1.08  5.804   25.4  1.01  5.877  -0.073     
 24.00 5238.964  2.709 -1.305   17.6  1.08  5.694   17.8  1.01  5.655   0.039     
 24.00 5247.566  0.961 -1.640   83.3  1.08  5.817   84.1  1.01  5.792   0.025     
 24.00 5272.007  3.449 -0.422   23.8  1.08  5.692   23.6  1.01  5.650   0.042     
 24.00 5275.713  2.889 -0.054   61.6  1.08  5.408   69.5  1.01  5.477  -0.069     
 24.00 5293.396  3.375 -1.360    5.9  1.08  5.834    4.4  1.01  5.657   0.177 X   
 24.00 5296.691  0.983 -1.400   94.8  1.08  5.851   96.9  1.01  5.845   0.006     
 24.00 5297.968  2.899 -0.060   70.0  1.08  5.630   71.3  1.01  5.613   0.017     
 24.00 5300.744  0.983 -2.120   60.2  1.08  5.779   61.5  1.01  5.761   0.018     
 24.00 5312.871  3.449 -0.562   17.6  1.08  5.653   18.3  1.01  5.637   0.016     
 24.00 5329.142  2.913 -0.064   70.7  1.08  5.722   70.7  1.01  5.686   0.036     
 24.00 5340.472  3.438 -0.731   14.1  1.08  5.691   13.8  1.01  5.641   0.050     
 24.00 5344.789  3.449 -1.060    9.8  1.08  5.844    8.9  1.01  5.758   0.086     
 24.00 5348.312  1.004 -1.290  104.3  1.08  5.948  105.1  1.01  5.909   0.039     
 24.00 5729.178  3.845 -1.058    2.7  1.08  5.598    2.3  1.01  5.490   0.108     
 24.00 5787.965  3.322 -0.083   47.9  1.08  5.714   49.2  1.01  5.702   0.012     
 24.00 5844.593  3.013 -1.760    4.8  1.08  5.767    4.0  1.01  5.638   0.129 X   
 24.00 6330.093  0.941 -2.920   28.3  1.08  5.790   29.5  1.01  5.756   0.034     
 24.00 6630.005  1.030 -3.560    6.5  1.08  5.726    7.4  1.01  5.723   0.003     
 24.00 6661.078  4.193 -0.190   12.4  1.08  5.735   12.2  1.01  5.695   0.040     
 24.00 6669.255  4.175 -0.560    7.0  1.08  5.805    6.8  1.01  5.759   0.046     
 
                                                             average =  0.022  (sigma= 0.038  m.e.= 0.008)
<  5   4 24.01> ...........................................................................
 24.01 5279.876  4.073 -2.100   17.9  1.08  5.724   17.8  1.01  5.779  -0.055     
 24.01 5305.853  3.827 -2.357   30.0  1.08  6.097   26.3  1.01  6.061   0.036     
 24.01 5313.563  4.073 -1.650   35.4  1.08  5.754   32.2  1.01  5.740   0.014     
 24.01 5502.067  4.168 -1.990   19.3  1.08  5.743   18.7  1.01  5.783  -0.040     
 24.01 6129.226  4.750 -2.440    1.0  1.08  5.270    1.6  1.01  5.535  -0.265 X   
 
                                                             average = -0.011  (sigma= 0.037  m.e.= 0.019)
<  3   3 25.00> ...........................................................................
 25.00 5004.892  2.920 -1.630   15.0  1.08  5.515   15.4  1.01  5.484   0.031     
 25.00 6265.612  4.233 -1.317    4.4  1.08  5.790    4.3  1.01  5.746   0.044     
 25.00 6440.971  3.771 -1.420    7.0  1.08  5.661    6.8  1.01  5.610   0.051     
 
                                                             average =  0.042  (sigma= 0.008  m.e.= 0.005)
<272 259 26.00> ...........................................................................
 26.00 4690.136  3.686 -1.680   57.3  1.08  7.699   57.0  1.01  7.670   0.029    p
 26.00 4741.529  2.832 -2.000   73.2  1.08  7.582   72.3  1.01  7.535   0.047    p
 26.00 4779.443  3.415 -2.310   43.6  1.08  7.752   44.0  1.01  7.730   0.022    p
 26.00 4780.811  3.251 -3.360    9.3  1.08  7.671    9.3  1.01  7.629   0.042    p
 26.00 4785.957  4.143 -1.930   27.4  1.08  7.696   27.5  1.01  7.669   0.027    p
 26.00 4790.746  3.251 -3.240    7.3  1.08  7.433    9.0  1.01  7.493  -0.060 X   
 26.00 4807.708  3.368 -2.200   48.3  1.08  7.688   48.7  1.01  7.665   0.023    p
 26.00 4808.147  3.251 -2.790   29.8  1.08  7.758   29.8  1.01  7.721   0.037    p
 26.00 4813.116  3.274 -2.890   18.7  1.08  7.588   18.7  1.01  7.547   0.041    p
 26.00 4835.869  4.103 -1.500   50.6  1.08  7.750   49.2  1.01  7.695   0.055    p
 26.00 4882.144  3.417 -1.640   72.3  1.08  7.723   72.7  1.01  7.702   0.021    p
 26.00 4907.733  3.430 -1.840   61.3  1.08  7.670   61.9  1.01  7.656   0.014    p
 26.00 4939.686  0.859 -3.340   97.6  1.08  7.542   98.8  1.01  7.519   0.023    p
 26.00 4950.104  3.417 -1.670   75.4  1.08  7.803   75.0  1.01  7.764   0.039    p
 26.00 4961.915  3.634 -2.290   29.5  1.08  7.608   29.7  1.01  7.579   0.029    p
 26.00 4962.565  4.178 -1.290   56.1  1.08  7.714   55.7  1.01  7.685   0.029    p
 26.00 4969.916  4.217 -0.710   72.2  1.08  7.537   72.0  1.01  7.514   0.023    p
 26.00 5001.862  3.882  0.010  138.0  1.08  7.601  140.0  1.01  7.544   0.057     
 26.00 5002.789  3.396 -1.580   72.5  1.08  7.619   73.4  1.01  7.608   0.011    p
 26.00 5014.941  3.943 -0.250  114.5  1.08  7.630  114.2  1.01  7.564   0.066     
 26.00 5022.236  3.984 -0.530   95.2  1.08  7.627   95.1  1.01  7.581   0.046    p
 26.00 5028.126  3.573 -1.474   77.4  1.08  7.840   76.4  1.01  7.795   0.045    p
 26.00 5072.076  4.283 -1.031   72.2  1.08  7.901   71.4  1.01  7.862   0.039    p
 26.00 5074.748  4.220 -0.200  123.7  1.08  7.877  123.0  1.01  7.822   0.055     
 26.00 5079.739  0.990 -3.220   93.1  1.08  7.404   99.1  1.01  7.498  -0.094 X   
 26.00 5083.338  0.958 -2.958  108.8  1.08  7.461  108.6  1.01  7.399   0.062     
 26.00 5123.719  1.011 -3.068  104.4  1.08  7.518  104.4  1.01  7.468   0.050     
 26.00 5127.358  0.915 -3.307   98.1  1.08  7.519   97.7  1.01  7.465   0.054    p
 26.00 5127.681  0.052 -6.125   18.3  1.08  7.606   20.2  1.01  7.589   0.017    p
 26.00 5137.395  4.178 -0.400   95.2  1.08  7.631   94.7  1.01  7.590   0.041    p
 26.00 5145.094  2.198 -3.230   53.3  1.08  7.650   50.3  1.01  7.546   0.104 X   
 26.00 5159.050  4.283 -0.820   68.7  1.08  7.605   68.0  1.01  7.572   0.033    p
 26.00 5194.941  1.557 -2.090  131.2  1.08  7.564  132.2  1.01  7.494   0.070     
 26.00 5195.468  4.220 -0.002  105.2  1.08  7.458  105.0  1.01  7.408   0.050     
 26.00 5196.077  4.256 -0.451   75.3  1.08  7.349   75.2  1.01  7.324   0.025    p
 26.00 5197.929  4.301 -1.640   36.5  1.08  7.734   36.7  1.01  7.713   0.021    p
 26.00 5206.801  4.283 -2.530    5.6  1.08  7.549    6.5  1.01  7.587  -0.038 X   
 26.00 5217.389  3.211 -1.097  115.3  1.08  7.717  118.1  1.01  7.686   0.031     
 26.00 5223.187  3.635 -2.390   33.2  1.08  7.777   32.3  1.01  7.724   0.053    p
 26.00 5225.525  0.110 -4.789   72.3  1.08  7.534   73.2  1.01  7.511   0.023    p
 26.00 5228.403  4.220 -1.290   58.7  1.08  7.795   58.0  1.01  7.761   0.034    p
 26.00 5242.491  3.634 -0.840   90.7  1.08  7.548   88.1  1.01  7.467   0.081     
 26.00 5243.773  4.256 -1.150   62.3  1.08  7.750   62.7  1.01  7.741   0.009    p
 26.00 5247.049  0.087 -4.946   65.8  1.08  7.509   66.5  1.01  7.477   0.032    p
 26.00 5250.208  0.121 -4.938   66.6  1.08  7.555   67.4  1.01  7.526   0.029    p
 26.00 5250.645  2.198 -2.050   99.4  1.08  7.489   98.7  1.01  7.436   0.053    p
 26.00 5253.023  2.279 -3.940   19.5  1.08  7.663   20.4  1.01  7.639   0.024    p
 26.00 5253.461  3.283 -1.670   74.4  1.08  7.605   75.1  1.01  7.589   0.016    p
 26.00 5279.654  3.301 -3.440    3.6  1.08  7.319    3.8  1.01  7.302   0.017    p
 26.00 5285.118  4.434 -1.640   25.2  1.08  7.591   26.7  1.01  7.601  -0.010    p
 26.00 5288.528  3.695 -1.670   56.5  1.08  7.629   55.1  1.01  7.575   0.054    p
 26.00 5300.412  4.593 -1.750    5.0  1.08  7.005    4.7  1.01  6.947   0.058    p
 26.00 5301.327  4.386 -2.750    3.0  1.08  7.576    2.1  1.01  7.384   0.192 X   
 26.00 5308.707  4.256 -2.500    5.2  1.08  7.456    6.0  1.01  7.490  -0.034     
 26.00 5320.039  3.642 -2.540   19.7  1.08  7.586   21.1  1.01  7.590  -0.004    p
 26.00 5321.109  4.434 -1.440   41.6  1.08  7.769   41.9  1.01  7.753   0.016    p
 26.00 5322.041  2.279 -3.030   60.3  1.08  7.669   61.7  1.01  7.669   0.000    p
 26.00 5326.140  3.573 -1.549   36.2  1.08  6.936   36.2  1.01  6.904   0.032    p
 26.00 5329.987  4.076 -1.300   50.6  1.08  7.494   49.3  1.01  7.444   0.050    p
 26.00 5332.899  1.557 -2.940   84.3  1.08  7.433   86.2  1.01  7.446  -0.013    p
 26.00 5339.928  3.266 -0.680  142.6  1.08  7.688  144.5  1.01  7.625   0.063     
 26.00 5364.858  4.446  0.220  130.7  1.08  7.791  131.4  1.01  7.744   0.047     
 26.00 5365.396  3.573 -1.440   74.2  1.08  7.685   73.8  1.01  7.655   0.030    p
 26.00 5373.698  4.473 -0.860   64.9  1.08  7.724   64.2  1.01  7.687   0.037    p
 26.00 5376.826  4.294 -2.310   15.9  1.08  7.856   15.7  1.01  7.818   0.038    p
 26.00 5379.574  3.695 -1.480   63.2  1.08  7.585   62.3  1.01  7.545   0.040    p
 26.00 5385.579  3.695 -2.970    6.2  1.08  7.472    6.6  1.01  7.464   0.008    p
 26.00 5389.479  4.415 -0.410   86.1  1.08  7.678   86.4  1.01  7.661   0.017    p
 26.00 5393.167  3.241 -0.910  140.2  1.08  7.859  144.3  1.01  7.820   0.039     
 26.00 5395.215  4.446 -2.170   21.0  1.08  8.016   21.7  1.01  8.007   0.009    p
 26.00 5398.277  4.446 -0.670   76.2  1.08  7.741   75.2  1.01  7.702   0.039    p
 26.00 5401.264  4.320 -1.920   27.7  1.08  7.820   27.4  1.01  7.785   0.035    p
 26.00 5406.770  4.371 -1.720   38.2  1.08  7.896   38.1  1.01  7.868   0.028    p
 26.00 5409.133  4.371 -1.300   57.3  1.08  7.891   57.0  1.01  7.866   0.025    p
 26.00 5410.910  4.473  0.280  126.9  1.08  7.710  126.8  1.01  7.655   0.055     
 26.00 5412.798  4.434 -1.890   19.5  1.08  7.680   20.1  1.01  7.669   0.011    p
 26.00 5434.523  1.011 -2.122  187.0  1.08  7.582  193.1  1.01  7.501   0.081     
 26.00 5436.297  4.386 -1.540   40.3  1.08  7.787   40.3  1.01  7.764   0.023    p
 26.00 5436.587  2.279 -3.390   41.3  1.08  7.608   42.3  1.01  7.587   0.021    p
 26.00 5441.354  4.312 -1.730   32.7  1.08  7.736   33.0  1.01  7.716   0.020    p
 26.00 5445.042  4.386 -0.020  122.0  1.08  7.790  122.1  1.01  7.746   0.044     
 26.00 5461.550  4.446 -1.900   27.2  1.08  7.904   26.9  1.01  7.870   0.034    p
 26.00 5463.271  4.434  0.110   98.1  1.08  7.399   97.4  1.01  7.355   0.044    p
 26.00 5464.278  4.143 -1.720   40.2  1.08  7.736   39.5  1.01  7.695   0.041    p
 26.00 5470.092  4.446 -1.810   27.1  1.08  7.811   26.6  1.01  7.772   0.039    p
 26.00 5473.164  4.191 -2.140   19.8  1.08  7.703   19.9  1.01  7.674   0.029    p
 26.00 5473.900  4.154 -0.760   80.1  1.08  7.614   78.7  1.01  7.558   0.056    p
 26.00 5483.098  4.154 -1.580   45.0  1.08  7.698   44.6  1.01  7.664   0.034    p
 26.00 5487.144  4.415 -1.530   33.9  1.08  7.655   33.8  1.01  7.627   0.028    p
 26.00 5491.840  4.186 -2.400   13.8  1.08  7.761   13.1  1.01  7.701   0.060    p
 26.00 5493.497  4.103 -1.840   36.2  1.08  7.719   36.4  1.01  7.695   0.024    p
 26.00 5501.464  0.958 -2.950  115.5  1.08  7.478  115.5  1.01  7.416   0.062     
 26.00 5506.778  0.990 -2.797  125.7  1.08  7.537  126.2  1.01  7.471   0.066     
 26.00 5517.069  4.209 -2.370   17.3  1.08  7.875   17.7  1.01  7.856   0.019    p
 26.00 5522.447  4.209 -1.550   45.3  1.08  7.727   44.8  1.01  7.691   0.036    p
 26.00 5539.284  3.642 -2.660   17.8  1.08  7.637   17.8  1.01  7.601   0.036    p
 26.00 5543.937  4.217 -1.140   62.8  1.08  7.692   62.7  1.01  7.667   0.025    p
 26.00 5546.500  4.371 -1.310   51.4  1.08  7.781   51.1  1.01  7.755   0.026    p
 26.00 5549.948  3.695 -2.910    9.9  1.08  7.630   10.7  1.01  7.632  -0.002    p
 26.00 5552.691  4.956 -1.990    8.4  1.08  7.820    8.7  1.01  7.811   0.009    p
 26.00 5559.638  4.988 -1.830    8.4  1.08  7.691    7.8  1.01  7.630   0.061    p
 26.00 5565.704  4.607 -0.285   79.4  1.08  7.552   80.7  1.01  7.548   0.004    p
 26.00 5568.072  4.154 -1.761    2.8  1.08  6.326    3.4  1.01  6.379  -0.053 X   
 26.00 5568.867  3.635 -2.950    9.9  1.08  7.612   10.1  1.01  7.584   0.028    p
 26.00 5569.618  3.417 -0.540  153.9  1.08  7.763  158.3  1.01  7.712   0.051     
 26.00 5576.090  3.430 -1.000  117.6  1.08  7.824  118.4  1.01  7.769   0.055     
 26.00 5577.031  5.033 -1.550   13.0  1.08  7.670   12.8  1.01  7.637   0.033    p
 26.00 5587.573  4.143 -1.850   35.6  1.08  7.747   34.5  1.01  7.693   0.054    p
 26.00 5595.075  5.064 -1.770    7.4  1.08  7.638    6.7  1.01  7.566   0.072    p
 26.00 5600.226  4.260 -1.808   28.2  1.08  7.651   30.8  1.01  7.682  -0.031     
 26.00 5608.974  4.209 -2.400   12.0  1.08  7.703   11.5  1.01  7.649   0.054    p
 26.00 5618.631  4.209 -1.380   52.7  1.08  7.710   52.4  1.01  7.681   0.029    p
 26.00 5619.587  4.386 -1.700   35.9  1.08  7.836   35.8  1.01  7.809   0.027    p
 26.00 5633.975  4.991 -0.270   67.0  1.08  7.624   66.4  1.01  7.596   0.028    p
 26.00 5635.824  4.256 -1.890   36.7  1.08  7.916   37.3  1.01  7.901   0.015    p
 26.00 5636.696  3.640 -2.610   21.5  1.08  7.689   21.9  1.01  7.664   0.025    p
 26.00 5638.262  4.220 -0.870   80.5  1.08  7.780   79.7  1.01  7.736   0.044    p
 26.00 5650.020  5.099 -0.920   39.1  1.08  7.751   39.4  1.01  7.735   0.016    p
 26.00 5650.704  5.085 -0.960   38.8  1.08  7.818   37.4  1.01  7.768   0.050    p
 26.00 5651.470  4.473 -2.000   20.7  1.08  7.850   20.1  1.01  7.804   0.046    p
 26.00 5652.320  4.260 -1.950   28.8  1.08  7.805   28.8  1.01  7.776   0.029    p
 26.00 5653.889  4.386 -1.640   38.8  1.08  7.825   39.2  1.01  7.809   0.016    p
 26.00 5661.348  4.284 -2.020   24.7  1.08  7.797   24.3  1.01  7.756   0.041    p
 26.00 5662.515  4.178 -0.541   95.5  1.08  7.683   95.0  1.01  7.632   0.051    p
 26.00 5672.267  4.584 -2.800    1.7  1.08  7.543    1.9  1.01  7.562  -0.019    p
 26.00 5679.025  4.652 -0.920   61.8  1.08  7.862   60.7  1.01  7.819   0.043    p
 26.00 5680.241  4.186 -2.580   12.2  1.08  7.868   11.4  1.01  7.800   0.068    p
 26.00 5696.102  4.548 -1.990   14.3  1.08  7.702   14.3  1.01  7.674   0.028    p
 26.00 5701.545  2.559 -2.216   85.3  1.08  7.643   85.0  1.01  7.607   0.036    p
 26.00 5705.466  4.301 -1.600   40.2  1.08  7.743   40.0  1.01  7.713   0.030    p
 26.00 5731.762  4.256 -1.300   59.9  1.08  7.808   59.9  1.01  7.785   0.023    p
 26.00 5732.275  4.991 -1.560   17.0  1.08  7.778   16.9  1.01  7.750   0.028    p
 26.00 5752.023  4.548 -1.267   56.4  1.08  7.985   56.1  1.01  7.959   0.026    p
 26.00 5753.121  4.260 -0.760   77.0  1.08  7.649   77.8  1.01  7.640   0.009    p
 26.00 5759.544  4.301 -2.220   12.8  1.08  7.636   12.8  1.01  7.604   0.032    p
 26.00 5760.345  3.642 -2.490   22.2  1.08  7.582   23.3  1.01  7.577   0.005    p
 26.00 5775.080  4.220 -1.203   61.8  1.08  7.709   61.2  1.01  7.672   0.037    p
 26.00 5778.455  2.588 -3.590   24.0  1.08  7.702   24.5  1.01  7.669   0.033    p
 26.00 5784.657  3.396 -2.670   27.2  1.08  7.646   27.5  1.01  7.615   0.031    p
 26.00 5793.913  4.220 -1.700   36.0  1.08  7.671   35.6  1.01  7.634   0.037    p
 26.00 5811.917  4.143 -2.430   12.5  1.08  7.683   12.4  1.01  7.646   0.037    p
 26.00 5814.805  4.283 -1.970   25.3  1.08  7.753   25.6  1.01  7.731   0.022    p
 26.00 5827.875  3.283 -3.410   12.2  1.08  7.822   12.0  1.01  7.772   0.050    p
 26.00 5835.098  4.256 -2.370   13.9  1.08  7.783   14.7  1.01  7.781   0.002    p
 26.00 5837.700  4.294 -2.340   10.4  1.08  7.641    9.9  1.01  7.585   0.056    p
 26.00 5845.266  5.033 -1.820    8.3  1.08  7.704    7.4  1.01  7.623   0.081    p
 26.00 5849.682  3.695 -2.990    9.8  1.08  7.689    8.6  1.01  7.587   0.102 X   
 26.00 5852.217  4.548 -1.330   43.0  1.08  7.765   42.7  1.01  7.738   0.027    p
 26.00 5853.149  1.485 -5.280    7.4  1.08  7.683    7.8  1.01  7.648   0.035    p
 26.00 5855.091  4.607 -1.760   24.2  1.08  7.824   24.1  1.01  7.795   0.029    p
 26.00 5856.083  4.294 -1.640   34.8  1.08  7.660   34.7  1.01  7.632   0.028    p
 26.00 5858.779  4.220 -2.260   14.0  1.08  7.642   13.8  1.01  7.602   0.040    p
 26.00 5859.578  4.548 -0.398   74.2  1.08  7.429   74.3  1.01  7.408   0.021    p
 26.00 5861.107  4.283 -2.450    9.1  1.08  7.672    9.0  1.01  7.634   0.038    p
 26.00 5862.353  4.548 -0.058   91.6  1.08  7.438   90.8  1.01  7.393   0.045    p
 26.00 5880.029  4.558 -1.940   11.2  1.08  7.526   11.6  1.01  7.515   0.011    p
 26.00 5881.279  4.607 -1.840   17.5  1.08  7.710   16.5  1.01  7.650   0.060    p
 26.00 5902.485  4.593 -1.810   15.1  1.08  7.586   15.4  1.01  7.569   0.017    p
 26.00 5905.689  4.652 -0.730   59.9  1.08  7.627   59.2  1.01  7.596   0.031    p
 26.00 5909.970  3.211 -2.780   34.2  1.08  7.727   33.4  1.01  7.672   0.055    p
 26.00 5916.249  2.453 -2.994   55.7  1.08  7.645   57.0  1.01  7.638   0.007    p
 26.00 5927.786  4.652 -1.090   45.3  1.08  7.674   44.3  1.01  7.633   0.041    p
 26.00 5929.667  4.548 -1.410   41.4  1.08  7.811   41.4  1.01  7.790   0.021    p
 26.00 5930.173  4.652 -0.230   90.0  1.08  7.752   88.3  1.01  7.698   0.054    p
 26.00 5934.653  3.929 -1.170   76.6  1.08  7.698   75.8  1.01  7.653   0.045    p
 26.00 5952.716  3.984 -1.440   53.3  1.08  7.560   54.1  1.01  7.558   0.002    p
 26.00 5956.692  0.859 -4.605   53.5  1.08  7.604   53.9  1.01  7.561   0.043    p
 26.00 5969.559  4.283 -2.730    4.0  1.08  7.561    3.9  1.01  7.516   0.045    p
 26.00 5976.157  4.294 -2.551    1.1  1.08  6.816    1.3  1.01  6.855  -0.039 X   
 26.00 5983.673  4.548 -1.878   68.9  1.08  8.822   69.6  1.01  8.815   0.007    p
 26.00 5984.814  4.733 -0.343   83.0  1.08  7.741   81.5  1.01  7.682   0.059    p
 26.00 5987.066  4.795 -0.556   69.0  1.08  7.750   68.1  1.01  7.710   0.040    p
 26.00 6003.010  3.882 -1.120   85.0  1.08  7.764   85.2  1.01  7.733   0.031    p
 26.00 6027.050  4.076 -1.210   66.7  1.08  7.701   66.6  1.01  7.683   0.018    p
 26.00 6034.033  4.312 -2.420    8.4  1.08  7.623   10.1  1.01  7.682  -0.059 X   
 26.00 6054.072  4.371 -2.310   10.5  1.08  7.678   10.7  1.01  7.657   0.021    p
 26.00 6065.482  2.608 -1.530  123.3  1.08  7.662  125.1  1.01  7.629   0.033     
 26.00 6082.708  2.223 -3.573   35.3  1.08  7.565   35.8  1.01  7.530   0.035    p
 26.00 6093.666  4.607 -1.500   34.4  1.08  7.795   33.8  1.01  7.758   0.037    p
 26.00 6094.364  4.652 -1.940   21.3  1.08  7.956   21.0  1.01  7.921   0.035    p
 26.00 6096.662  3.984 -1.930   40.7  1.08  7.754   40.7  1.01  7.725   0.029    p
 26.00 6098.280  4.558 -1.880   18.4  1.08  7.722   18.1  1.01  7.685   0.037    p
 26.00 6105.152  4.548 -2.050   13.4  1.08  7.706   12.8  1.01  7.653   0.053    p
 26.00 6120.244  0.915 -5.950    5.6  1.08  7.635    6.1  1.01  7.609   0.026    p
 26.00 6127.909  4.143 -0.718   48.9  1.08  6.879   49.2  1.01  6.864   0.015    p
 26.00 6136.993  2.198 -2.950   62.0  1.08  7.450   62.4  1.01  7.423   0.027    p
 26.00 6151.617  2.176 -3.299   52.4  1.08  7.581   53.5  1.01  7.564   0.017    p
 26.00 6157.725  4.076 -1.260   62.6  1.08  7.654   61.4  1.01  7.610   0.044    p
 26.00 6159.368  4.607 -1.970   14.6  1.08  7.727   14.1  1.01  7.681   0.046    p
 26.00 6165.361  4.143 -1.550   47.1  1.08  7.672   47.4  1.01  7.656   0.016    p
 26.00 6173.341  2.223 -2.880   68.7  1.08  7.541   69.2  1.01  7.519   0.022    p
 26.00 6180.203  2.727 -2.780   53.1  1.08  7.624   52.6  1.01  7.579   0.045    p
 26.00 6187.398  2.832 -4.339    3.3  1.08  7.675    4.3  1.01  7.748  -0.073 X   
 26.00 6187.987  3.943 -1.720   50.1  1.08  7.693   49.7  1.01  7.657   0.036    p
 26.00 6199.507  2.559 -4.430    4.2  1.08  7.607    4.5  1.01  7.589   0.018     
 26.00 6200.314  2.608 -2.437   75.3  1.08  7.635   74.5  1.01  7.591   0.044    p
 26.00 6213.429  2.223 -2.660   85.1  1.08  7.663   85.8  1.01  7.644   0.019    p
 26.00 6219.279  2.198 -2.433   90.3  1.08  7.518   89.7  1.01  7.471   0.047    p
 26.00 6220.776  3.882 -2.460   19.9  1.08  7.693   20.1  1.01  7.664   0.029    p
 26.00 6226.730  3.883 -2.220   31.3  1.08  7.738   31.8  1.01  7.717   0.021    p
 26.00 6229.225  2.845 -2.970   33.5  1.08  7.525   33.0  1.01  7.474   0.051    p
 26.00 6232.639  3.654 -1.271   84.6  1.08  7.646   85.5  1.01  7.626   0.020    p
 26.00 6240.645  2.223 -3.380   49.6  1.08  7.652   50.6  1.01  7.633   0.019    p
 26.00 6246.317  3.602 -0.960  120.8  1.08  7.888  121.8  1.01  7.837   0.051     
 26.00 6252.554  2.404 -1.687  128.2  1.08  7.662  128.9  1.01  7.608   0.054     
 26.00 6253.829  4.733 -1.660   17.6  1.08  7.636   18.1  1.01  7.625   0.011    p
 26.00 6265.131  2.176 -2.550   88.1  1.08  7.556   88.5  1.01  7.529   0.027    p
 26.00 6271.276  3.332 -2.950   23.2  1.08  7.736   24.0  1.01  7.718   0.018    p
 26.00 6290.969  4.733 -0.968   60.1  1.08  7.898   53.8  1.01  7.750   0.148 X   
 26.00 6293.923  4.835 -1.905   11.4  1.08  7.742   11.9  1.01  7.738   0.004    p
 26.00 6297.792  2.223 -2.740   71.4  1.08  7.446   74.2  1.01  7.473  -0.027     
 26.00 6301.498  3.654 -0.745  121.9  1.08  7.706  123.4  1.01  7.659   0.047     
 26.00 6311.500  2.832 -3.230   36.6  1.08  7.832   30.1  1.01  7.650   0.182 X   
 26.00 6322.690  2.588 -2.426   77.6  1.08  7.639   77.9  1.01  7.617   0.022    p
 26.00 6330.838  4.733 -1.740   36.1  1.08  8.177   36.1  1.01  8.155   0.022    p
 26.00 6335.328  2.198 -2.230   99.8  1.08  7.477  101.5  1.01  7.464   0.013     
 26.00 6336.823  3.686 -1.050  109.9  1.08  7.890  110.3  1.01  7.842   0.048     
 26.00 6367.111  4.795 -2.999    2.7  1.08  8.117    2.7  1.01  8.088   0.029    p
 26.00 6380.746  4.186 -1.400   54.9  1.08  7.714   54.1  1.01  7.678   0.036    p
 26.00 6385.716  4.733 -1.910   13.1  1.08  7.718   11.8  1.01  7.637   0.081    p
 26.00 6392.538  2.279 -4.030   19.2  1.08  7.669   19.5  1.01  7.627   0.042    p
 26.00 6411.647  3.654 -0.820  134.6  1.08  7.939  137.4  1.01  7.897   0.042     
 26.00 6419.942  4.733 -0.240   85.3  1.08  7.605   85.3  1.01  7.583   0.022    p
 26.00 6436.411  4.186 -2.460   11.1  1.08  7.663   10.8  1.01  7.617   0.046    p
 26.00 6481.869  2.279 -2.984   65.1  1.08  7.598   65.9  1.01  7.581   0.017    p
 26.00 6494.980  2.404 -1.273  167.7  1.08  7.642  169.9  1.01  7.577   0.065     
 26.00 6496.469  4.795 -0.570   54.4  1.08  7.437   58.3  1.01  7.501  -0.064 X   
 26.00 6498.937  0.958 -4.699   46.5  1.08  7.612   47.6  1.01  7.580   0.032    p
 26.00 6518.365  2.832 -2.750   57.2  1.08  7.752   57.7  1.01  7.730   0.022    p
 26.00 6574.225  0.990 -5.040   29.2  1.08  7.638   33.4  1.01  7.668  -0.030     
 26.00 6581.207  1.485 -4.860   19.0  1.08  7.695   18.9  1.01  7.634   0.061    p
 26.00 6591.325  4.593 -2.070   11.6  1.08  7.677   11.0  1.01  7.622   0.055    p
 26.00 6593.871  2.433 -2.422   85.9  1.08  7.620   86.3  1.01  7.596   0.024    p
 26.00 6608.024  2.279 -4.030   19.6  1.08  7.667   20.3  1.01  7.637   0.030    p
 26.00 6609.110  2.559 -2.692   67.6  1.08  7.633   67.6  1.01  7.602   0.031    p
 26.00 6625.021  1.011 -5.350   14.3  1.08  7.552   15.0  1.01  7.514   0.038    p
 26.00 6627.540  4.548 -1.680   29.9  1.08  7.784   30.2  1.01  7.765   0.019    p
 26.00 6646.932  2.608 -3.990   11.1  1.08  7.649   11.0  1.01  7.597   0.052    p
 26.00 6667.417  2.453 -4.400    5.3  1.08  7.551    5.1  1.01  7.484   0.067    p
 26.00 6667.725  4.584 -2.150   11.4  1.08  7.734   11.0  1.01  7.688   0.046    p
 26.00 6699.162  4.593 -2.190    8.5  1.08  7.634    8.4  1.01  7.601   0.033    p
 26.00 6703.568  2.759 -3.160   38.5  1.08  7.703   38.8  1.01  7.670   0.033    p
 26.00 6710.316  1.485 -4.880   16.1  1.08  7.614   15.9  1.01  7.550   0.064    p
 26.00 6713.771  4.795 -1.600   23.3  1.08  7.776   23.6  1.01  7.761   0.015    p
 26.00 6725.353  4.103 -2.300   19.4  1.08  7.702   19.2  1.01  7.665   0.037    p
 26.00 6726.661  4.607 -0.829   49.9  1.08  7.392   49.9  1.01  7.370   0.022    p
 26.00 6732.070  4.584 -2.210    8.2  1.08  7.627    8.2  1.01  7.600   0.027    p
 26.00 6733.151  4.638 -1.580   29.0  1.08  7.744   29.0  1.01  7.719   0.025    p
 26.00 6745.090  4.580 -2.160    8.5  1.08  7.590    9.6  1.01  7.622  -0.032     
 26.00 6745.955  4.076 -2.770    7.6  1.08  7.664    7.3  1.01  7.613   0.051    p
 26.00 6746.953  2.608 -4.350    5.3  1.08  7.648    5.2  1.01  7.593   0.055    p
 26.00 6750.150  2.424 -2.621   76.4  1.08  7.602   76.8  1.01  7.585   0.017    p
 26.00 6752.705  4.638 -1.360   38.6  1.08  7.733   36.8  1.01  7.672   0.061    p
 26.00 6786.856  4.191 -2.070   26.4  1.08  7.739   27.2  1.01  7.729   0.010    p
 26.00 6793.252  4.076 -2.470   12.8  1.08  7.622   13.3  1.01  7.610   0.012    p
 26.00 6801.864  1.608 -5.043    1.5  1.08  6.779    1.6  1.01  6.752   0.027    p
 26.00 6804.001  4.652 -1.670   17.4  1.08  7.535   19.1  1.01  7.562  -0.027     
 26.00 6804.275  4.584 -1.920   15.2  1.08  7.649   13.7  1.01  7.567   0.082    p
 26.00 6806.847  2.727 -3.210   36.2  1.08  7.667   37.2  1.01  7.648   0.019    p
 26.00 6810.257  4.607 -1.120   52.8  1.08  7.751   52.6  1.01  7.728   0.023    p
 26.00 6820.369  4.638 -1.320   43.2  1.08  7.779   43.3  1.01  7.760   0.019    p
 26.00 6824.825  4.988 -2.130    3.7  1.08  7.550    3.8  1.01  7.539   0.011    p
 26.00 6828.590  4.638 -0.920   57.0  1.08  7.660   56.0  1.01  7.621   0.039    p
 26.00 6833.224  4.638 -2.080   10.5  1.08  7.665   10.4  1.01  7.633   0.032    p
 26.00 6837.016  4.593 -1.810   18.9  1.08  7.667   18.7  1.01  7.635   0.032    p
 26.00 6839.831  2.559 -3.450   31.6  1.08  7.643   31.9  1.01  7.607   0.036    p
 26.00 6843.648  4.548 -0.930   63.3  1.08  7.714   63.1  1.01  7.694   0.020    p
 26.00 6854.838  4.593 -1.980   10.4  1.08  7.519   11.7  1.01  7.552  -0.033     
 26.00 6855.159  4.558 -0.485   74.3  1.08  7.469   74.1  1.01  7.441   0.028    p
 26.00 6857.243  4.076 -2.150   25.2  1.08  7.681   25.1  1.01  7.650   0.031    p
 26.00 6861.945  2.424 -3.890   18.3  1.08  7.616   19.0  1.01  7.590   0.026    p
 26.00 6862.492  4.558 -1.570   32.6  1.08  7.734   32.1  1.01  7.700   0.034    p
 
                                                             average =  0.032  (sigma= 0.020  m.e.= 0.001)
< 26  22 26.01> ...........................................................................
 26.01 5197.577  3.230 -2.100   84.9  1.08  7.309   80.6  1.01  7.292   0.017    p
 26.01 5234.625  3.221 -2.050   91.1  1.08  7.367   85.7  1.01  7.331   0.036    p
 26.01 5264.812  3.230 -3.190   51.9  1.08  7.645   47.9  1.01  7.628   0.017    p
 26.01 5284.109  2.891 -3.190   62.1  1.08  7.551   57.0  1.01  7.511   0.040    p
 26.01 5325.553  3.221 -2.600   45.4  1.08  6.898   43.5  1.01  6.927  -0.029     
 26.01 5414.073  3.221 -3.790   30.4  1.08  7.728   28.0  1.01  7.732  -0.004    p
 26.01 5425.257  3.199 -3.360   46.0  1.08  7.647   42.8  1.01  7.646   0.001    p
 26.01 5427.826  6.724 -1.664    5.6  1.08  7.716    5.0  1.01  7.734  -0.018     
 26.01 5525.125  3.267 -4.609   10.8  1.08  7.958   11.3  1.01  8.040  -0.082 X   
 26.01 5534.847  3.245 -2.930   59.2  1.08  7.554   53.5  1.01  7.502   0.052    p
 26.01 5991.376  3.153 -3.557   35.2  1.08  7.526   31.4  1.01  7.502   0.024    p
 26.01 6084.111  3.199 -3.808   25.7  1.08  7.583   23.0  1.01  7.573   0.010    p
 26.01 6113.322  3.221 -4.158   13.0  1.08  7.547   11.0  1.01  7.518   0.029    p
 26.01 6141.033  3.230 -5.104    1.7  1.08  7.538    1.9  1.01  7.641  -0.103 X   
 26.01 6149.258  3.889 -2.724   41.5  1.08  7.529   37.9  1.01  7.521   0.008    p
 26.01 6179.384  5.569 -2.602    3.4  1.08  7.435    2.7  1.01  7.396   0.039    p
 26.01 6233.534  5.484 -2.939    6.4  1.08  8.003    6.1  1.01  8.049  -0.046 X   
 26.01 6238.392  3.889 -2.630   49.1  1.08  7.602   44.8  1.01  7.585   0.017    p
 26.01 6239.953  3.889 -3.439   11.9  1.08  7.392    9.8  1.01  7.353   0.039    p
 26.01 6247.557  3.892 -2.329   56.0  1.08  7.455   51.5  1.01  7.437   0.018    p
 26.01 6269.967  3.245 -4.625    4.7  1.08  7.527    8.6  1.01  7.876  -0.349 X   
 26.01 6369.462  2.891 -4.253   22.8  1.08  7.649   19.9  1.01  7.626   0.023    p
 26.01 6432.680  2.891 -3.708   47.7  1.08  7.683   43.9  1.01  7.673   0.010    p
 26.01 6446.410  6.222 -2.073    4.4  1.08  7.593    3.7  1.01  7.582   0.011    p
 26.01 6456.383  3.903 -2.075   68.6  1.08  7.463   63.8  1.01  7.446   0.017    p
 26.01 6516.080  2.891 -3.450   59.7  1.08  7.675   55.4  1.01  7.660   0.015    p
 
                                                             average =  0.017  (sigma= 0.019  m.e.= 0.004)
< 10   7 27.00> ...........................................................................
 27.00 4792.846  3.252 -0.067   36.6  1.08  5.059   36.3  1.01  5.022   0.037     
 27.00 5280.629  3.629 -0.030   19.3  1.08  4.919   21.2  1.01  4.944  -0.025 X   
 27.00 5342.695  4.021  0.690   33.9  1.08  4.938   34.0  1.01  4.917   0.021     
 27.00 5359.192  4.149  0.340   10.8  1.08  4.729   10.8  1.01  4.702   0.027     
 27.00 5381.768  4.240 -0.032    6.4  1.08  4.930    6.4  1.01  4.903   0.027     
 27.00 5454.572  4.072 -0.238   14.1  1.08  5.367   13.5  1.01  5.316   0.051     
 27.00 6086.658  3.409 -1.040    3.7  1.08  4.858    3.5  1.01  4.796   0.062 X   
 27.00 6093.143  1.740 -2.440   10.7  1.08  5.126   11.2  1.01  5.099   0.027     
 27.00 6188.996  1.710 -2.450   12.2  1.08  5.166   12.5  1.01  5.129   0.037     
 27.00 6477.853  3.774 -0.714    5.9  1.08  5.076    5.3  1.01  4.995   0.081 X   
 
                                                             average =  0.032  (sigma= 0.009  m.e.= 0.004)
< 51  47 28.00> ...........................................................................
 28.00 4806.984  3.678 -0.640   58.1  1.08  6.354   58.6  1.01  6.356  -0.002     
 28.00 4829.016  3.542 -0.330   78.6  1.08  6.388   77.5  1.01  6.351   0.037     
 28.00 4946.029  3.796 -1.290   26.5  1.08  6.371   25.6  1.01  6.327   0.044     
 28.00 4998.218  3.606 -0.780   56.8  1.08  6.375   56.0  1.01  6.346   0.029     
 28.00 5010.934  3.635 -0.870   52.2  1.08  6.378   51.6  1.01  6.352   0.026     
 28.00 5080.528  3.655  0.130   88.2  1.08  6.227   85.0  1.01  6.145   0.082 X   
 28.00 5082.339  3.658 -0.540   64.4  1.08  6.343   63.6  1.01  6.317   0.026     
 28.00 5102.958  1.676 -2.620   47.8  1.08  6.109   47.2  1.01  6.066   0.043     
 28.00 5115.389  3.834 -0.110   74.9  1.08  6.332   74.7  1.01  6.313   0.019     
 28.00 5137.070  1.676 -1.990   94.0  1.08  6.544   96.2  1.01  6.561  -0.017     
 28.00 5146.480  3.706  0.120   75.3  1.08  5.990   75.0  1.01  5.976   0.014     
 28.00 5157.976  3.606 -1.590   21.9  1.08  6.356   21.2  1.01  6.313   0.043     
 28.00 5259.466  3.740 -1.502    9.5  1.08  5.938    9.6  1.01  5.918   0.020     
 28.00 5347.705  3.796 -2.040    5.6  1.08  6.271    5.8  1.01  6.263   0.008     
 28.00 5435.855  1.986 -2.590   54.2  1.08  6.488   53.7  1.01  6.453   0.035     
 28.00 5468.100  3.847 -1.610   13.9  1.08  6.332   13.1  1.01  6.278   0.054     
 28.00 5475.425  3.833 -2.100    4.8  1.08  6.288    5.3  1.01  6.309  -0.021     
 28.00 5494.876  4.105 -1.160   19.7  1.08  6.319   19.0  1.01  6.278   0.041     
 28.00 5578.711  1.676 -2.640   57.2  1.08  6.286   57.4  1.01  6.266   0.020     
 28.00 5587.853  1.935 -2.140   58.5  1.08  6.068   56.3  1.01  5.997   0.071     
 28.00 5589.357  3.898 -1.140   30.2  1.08  6.373   29.0  1.01  6.326   0.047     
 28.00 5625.312  4.089 -0.700   39.4  1.08  6.319   40.0  1.01  6.318   0.001     
 28.00 5682.198  4.105 -0.470   52.4  1.08  6.388   52.2  1.01  6.377   0.011     
 28.00 5754.655  1.935 -2.330   76.4  1.08  6.636   77.2  1.01  6.636   0.000     
 28.00 5760.828  4.105 -0.800   36.2  1.08  6.355   35.5  1.01  6.324   0.031     
 28.00 5805.213  4.167 -0.640   44.5  1.08  6.434   43.5  1.01  6.402   0.032     
 28.00 5846.986  1.676 -3.210   25.4  1.08  6.146   25.4  1.01  6.106   0.040     
 28.00 6007.306  1.676 -3.330   26.7  1.08  6.287   27.7  1.01  6.272   0.015     
 28.00 6025.751  4.236 -1.760    6.5  1.08  6.447    6.2  1.01  6.404   0.043     
 28.00 6039.296  4.236 -2.030    2.3  1.08  6.242    3.0  1.01  6.338  -0.096 X   
 28.00 6108.107  1.676 -2.450   67.8  1.08  6.271   68.3  1.01  6.263   0.008     
 28.00 6111.066  4.088 -0.870   38.8  1.08  6.426   37.9  1.01  6.392   0.034     
 28.00 6130.130  4.266 -0.960   23.7  1.08  6.355   23.3  1.01  6.328   0.027     
 28.00 6133.963  4.088 -1.830    6.5  1.08  6.372    6.1  1.01  6.320   0.052     
 28.00 6175.360  4.089 -0.530   50.9  1.08  6.356   50.2  1.01  6.332   0.024     
 28.00 6176.807  4.088 -0.530   67.7  1.08  6.733   66.4  1.01  6.701   0.032     
 28.00 6177.236  1.826 -3.500   14.6  1.08  6.249   16.3  1.01  6.267  -0.018     
 28.00 6177.543  4.236 -2.141    1.9  1.08  6.262    2.5  1.01  6.360  -0.098 X   
 28.00 6186.709  4.105 -0.960   35.0  1.08  6.465   34.4  1.01  6.437   0.028     
 28.00 6204.600  4.088 -1.130   24.0  1.08  6.359   24.3  1.01  6.349   0.010     
 28.00 6223.981  4.105 -0.990   29.9  1.08  6.380   29.7  1.01  6.359   0.021     
 28.00 6230.090  4.105 -1.260   21.4  1.08  6.435   20.7  1.01  6.396   0.039     
 28.00 6316.574  4.153 -1.900    4.9  1.08  6.362    5.4  1.01  6.386  -0.024     
 28.00 6327.593  1.676 -3.150   41.7  1.08  6.406   41.9  1.01  6.377   0.029     
 28.00 6378.247  4.153 -0.890   35.8  1.08  6.451   35.0  1.01  6.420   0.031     
 28.00 6414.581  4.153 -1.220   16.0  1.08  6.264   15.5  1.01  6.228   0.036     
 28.00 6598.593  4.236 -0.980   27.1  1.08  6.409   26.6  1.01  6.382   0.027     
 28.00 6635.118  4.419 -0.820   27.5  1.08  6.434   26.9  1.01  6.406   0.028     
 28.00 6661.319  4.236 -1.570    6.8  1.08  6.248    7.9  1.01  6.300  -0.052 X   
 28.00 6767.768  1.826 -2.170   82.6  1.08  6.364   82.6  1.01  6.344   0.020     
 28.00 6772.313  3.658 -0.980   52.8  1.08  6.380   52.2  1.01  6.355   0.025     
 
                                                             average =  0.024  (sigma= 0.020  m.e.= 0.003)
<  1   1 29.00> ...........................................................................
 29.00 5218.197  3.817  0.476   53.1  1.08  4.082   52.4  1.01  4.048   0.034     
 
                                                             average =  0.034  (sigma= 0.000  m.e.= 0.000)
<  1   1 30.00> ...........................................................................
 30.00 6362.338  5.796  0.150   25.1  1.08  4.635   23.5  1.01  4.624   0.011     
 
                                                             average =  0.011  (sigma= 0.000  m.e.= 0.000)
<  4   3 39.01> ...........................................................................
 39.01 4883.684  1.084  0.070   55.9  1.08  2.085   53.4  1.01  2.076   0.009     
 39.01 5289.815  1.033 -1.850    4.1  1.08  2.195    3.7  1.01  2.180   0.015     
 39.01 5402.774  1.839 -0.510   12.9  1.08  2.178   11.3  1.01  2.149   0.029     
 39.01 6795.414  1.738 -1.190    4.4  1.08  2.166    4.9  1.01  2.258  -0.092 X   
 
                                                             average =  0.018  (sigma= 0.008  m.e.= 0.005)
<  1   1 57.01> ...........................................................................
 57.01 6390.477  0.321 -1.450    3.5  1.08  1.242    3.0  1.01  1.199   0.043     
 
                                                             average =  0.043  (sigma= 0.000  m.e.= 0.000)
<  3   3 58.01> ...........................................................................
 58.01 5274.229  1.044 -0.323    7.8  1.08  2.073    7.3  1.01  2.071   0.002     
 58.01 5330.556  0.869 -0.760    3.7  1.08  1.984    3.2  1.01  1.945   0.039     
 58.01 6043.373  1.206 -0.772    2.3  1.08  2.068    1.8  1.01  1.988   0.080     
 
                                                             average =  0.040  (sigma= 0.032  m.e.= 0.018)
<  1   1 59.01> ...........................................................................
 59.01 5259.728  0.633  0.080    3.1  1.08  0.492    3.1  1.01  0.519  -0.027     
 
                                                             average = -0.027  (sigma= 0.000  m.e.= 0.000)
<  1   1 60.01> ...........................................................................
 60.01 5319.815  0.550 -0.210   12.1  1.08  1.431   11.4  1.01  1.427   0.004     
 
                                                             average =  0.004  (sigma= 0.000  m.e.= 0.000)


==> anc/relabunds_AtoS.dat <==
<  4   3  6.00> ...........................................................................
  6.00 5052.167  7.685 -1.648   36.9  1.08  8.805   33.0  1.00  8.803   0.002     
  6.00 5380.337  7.685 -1.842   25.4  1.08  8.751   20.2  1.00  8.689   0.062     
  6.00 6587.610  8.537 -1.596   18.7  1.08  9.055   13.9  1.00  8.968   0.087     
  6.00 6655.517  8.537 -1.370    4.3  1.08  8.075    6.3  1.00  8.338  -0.263 X   
 
                                                             average =  0.050  (sigma= 0.036  m.e.= 0.021)
<  2   2  8.00> ...........................................................................
  8.00 5577.339  1.967 -8.204    4.0  1.08  9.139    2.4  1.00  8.958   0.181     
  8.00 6363.776  0.020-10.300    2.5  1.08  9.126    1.8  1.00  9.017   0.109     
 
                                                             average =  0.145  (sigma= 0.036  m.e.= 0.025)
<  2   2 11.00> ...........................................................................
 11.00 6154.226  2.102 -1.560   39.3  1.08  6.377   35.9  1.00  6.296   0.081     
 11.00 6160.747  2.104 -1.260   61.3  1.08  6.421   56.4  1.00  6.327   0.094     
 
                                                             average =  0.087  (sigma= 0.006  m.e.= 0.005)
<  1   1 13.00> ...........................................................................
 13.00 6698.673  3.143 -1.647   26.1  1.08  6.381   20.5  1.00  6.230   0.151     
 
                                                             average =  0.151  (sigma= 0.000  m.e.= 0.000)
< 20  16 14.00> ...........................................................................
 14.00 5398.845  5.613 -3.040    4.6  1.08  8.110    3.4  1.00  7.976   0.134     
 14.00 5488.983  5.613 -0.530   21.7  1.08  6.343   16.9  1.00  6.214   0.129     
 14.00 5517.533  5.082 -2.384   16.0  1.08  7.571   12.4  1.00  7.442   0.129     
 14.00 5684.484  4.954 -1.650   64.5  1.08  7.662   57.2  1.00  7.544   0.118     
 14.00 5753.623  5.616 -0.830   51.3  1.08  7.193   44.8  1.00  7.087   0.106     
 14.00 5873.764  4.930 -2.610    6.8  1.08  7.227    7.6  1.00  7.280  -0.053 X   
 14.00 5948.541  5.082 -1.230   93.2  1.08  7.748   85.1  1.00  7.623   0.125     
 14.00 6067.624  5.082 -2.980    3.7  1.08  7.453    2.3  1.00  7.241   0.212 X   
 14.00 6125.021  5.613 -0.930   38.5  1.08  7.091   31.6  1.00  6.962   0.129     
 14.00 6142.483  5.619 -0.920   40.3  1.08  7.119   33.2  1.00  6.987   0.132     
 14.00 6145.016  5.616 -0.820   45.6  1.08  7.105   37.9  1.00  6.972   0.133     
 14.00 6155.693  5.619 -1.690    6.6  1.08  6.916    5.7  1.00  6.851   0.065 X   
 14.00 6243.815  5.616 -0.770   50.7  1.08  7.137   43.3  1.00  7.014   0.123     
 14.00 6244.466  5.616 -0.690   52.0  1.08  7.077   43.8  1.00  6.942   0.135     
 14.00 6616.124  5.954 -2.850    2.1  1.08  7.846    1.4  1.00  7.668   0.178     
 14.00 6721.848  5.862 -1.490   57.4  1.08  8.036   47.7  1.00  7.918   0.118     
 14.00 6741.628  5.984 -1.750   18.7  1.08  7.789   16.0  1.00  7.712   0.077     
 14.00 6795.788  5.964 -1.980    7.6  1.08  7.560    7.0  1.00  7.528   0.032 X   
 14.00 6800.596  5.964 -1.640   16.2  1.08  7.588   11.8  1.00  7.435   0.153     
 14.00 6848.580  5.862 -2.080   20.6  1.08  8.066   16.2  1.00  7.943   0.123     
 
                                                             average =  0.128  (sigma= 0.020  m.e.= 0.005)
< 12   9 20.00> ...........................................................................
 20.00 5260.387  2.521 -1.900   32.3  1.08  6.530   28.1  1.00  6.417   0.113     
 20.00 5349.465  2.709 -1.178   90.6  1.08  7.213   88.2  1.00  7.150   0.063 X   
 20.00 5512.980  2.932 -0.290   92.9  1.08  6.281   86.2  1.00  6.149   0.132     
 20.00 5581.965  2.523 -0.710   93.4  1.08  6.578   91.6  1.00  6.527   0.051 X   
 20.00 5590.114  2.521 -0.710   94.6  1.08  6.599   86.7  1.00  6.427   0.172 X   
 20.00 5867.562  2.932 -0.801   26.0  1.08  5.639   22.3  1.00  5.528   0.111     
 20.00 6161.297  2.523 -1.020   59.9  1.08  6.113   56.1  1.00  6.025   0.088     
 20.00 6166.439  2.521 -0.900   74.9  1.08  6.263   70.2  1.00  6.157   0.106     
 20.00 6169.042  2.523 -0.550   95.8  1.08  6.275   90.7  1.00  6.158   0.117     
 20.00 6169.563  2.526 -0.270  118.7  1.08  6.335  113.5  1.00  6.210   0.125     
 20.00 6455.598  2.523 -1.350   58.3  1.08  6.427   53.7  1.00  6.328   0.099     
 20.00 6499.650  2.523 -0.590   89.6  1.08  6.266   83.8  1.00  6.146   0.120     
 
                                                             average =  0.112  (sigma= 0.013  m.e.= 0.004)
<  2   2 21.00> ...........................................................................
 21.00 5356.091  1.865  0.120    2.9  1.08  3.239    2.0  1.00  3.043   0.196     
 21.00 5484.626  1.851  0.080    2.8  1.08  3.243    2.3  1.00  3.125   0.118     
 
                                                             average =  0.157  (sigma= 0.039  m.e.= 0.028)
<  9   9 21.01> ...........................................................................
 21.01 5239.813  1.455 -0.770   51.4  1.08  3.155   45.2  1.00  3.080   0.075     
 21.01 5318.349  1.357 -2.040   16.6  1.08  3.523   13.2  1.00  3.444   0.079     
 21.01 5526.790  1.768  0.130   83.9  1.08  3.205   73.7  1.00  3.056   0.149     
 21.01 5552.224  1.455 -2.270    5.8  1.08  3.313    4.1  1.00  3.193   0.120     
 21.01 5667.149  1.500 -1.240   34.1  1.08  3.286   26.8  1.00  3.167   0.119     
 21.01 5669.042  1.500 -1.120   36.5  1.08  3.216   29.7  1.00  3.115   0.101     
 21.01 5684.202  1.507 -1.050   40.5  1.08  3.234   33.2  1.00  3.130   0.104     
 21.01 6245.637  1.507 -0.980   42.0  1.08  3.158   33.0  1.00  3.023   0.135     
 21.01 6320.851  1.500 -1.770   11.2  1.08  3.134    8.1  1.00  3.017   0.117     
 
                                                             average =  0.111  (sigma= 0.023  m.e.= 0.008)
< 53  49 22.00> ...........................................................................
 22.00 4742.792  2.236  0.210   28.2  1.08  4.811   26.1  1.00  4.736   0.075     
 22.00 4758.120  2.249  0.425   45.8  1.08  4.992   41.1  1.00  4.874   0.118     
 22.00 4759.272  2.256  0.514   50.1  1.08  5.002   45.7  1.00  4.893   0.109     
 22.00 4856.012  2.256  0.440   27.6  1.08  4.620   26.9  1.00  4.576   0.044     
 22.00 4926.147  0.818 -2.170    7.5  1.08  5.083    6.8  1.00  4.999   0.084     
 22.00 4997.098  0.000 -2.118   32.6  1.08  5.018   26.4  1.00  4.843   0.175     
 22.00 4999.504  0.826  0.250  104.8  1.08  5.068  101.8  1.00  4.977   0.091     
 22.00 5009.646  0.021 -2.259   23.1  1.08  4.959   19.5  1.00  4.823   0.136     
 22.00 5016.162  0.848 -0.574   63.4  1.08  4.961   57.7  1.00  4.821   0.140     
 22.00 5022.871  0.826 -0.434   74.9  1.08  5.063   69.9  1.00  4.939   0.124     
 22.00 5024.842  0.818 -0.602   70.2  1.08  5.112   65.3  1.00  4.990   0.122     
 22.00 5036.468  1.443  0.130   63.9  1.08  4.855   59.8  1.00  4.753   0.102     
 22.00 5039.959  0.021 -1.130   72.0  1.08  4.880   68.4  1.00  4.786   0.094     
 22.00 5043.588  0.836 -1.733   15.1  1.08  5.001   13.1  1.00  4.892   0.109     
 22.00 5062.112  2.160 -0.464   16.9  1.08  5.082   14.7  1.00  4.979   0.103     
 22.00 5064.081  2.695 -0.270    7.1  1.08  4.962    5.0  1.00  4.772   0.190     
 22.00 5064.654  0.048 -0.991   85.1  1.08  5.077   80.9  1.00  4.968   0.109     
 22.00 5113.448  1.443 -0.783   27.6  1.08  4.989   24.8  1.00  4.893   0.096     
 22.00 5147.479  0.000 -2.012   35.8  1.08  4.964   34.5  1.00  4.905   0.059     
 22.00 5152.185  0.021 -2.024   37.1  1.08  5.024   33.5  1.00  4.916   0.108     
 22.00 5173.742  0.000 -1.118   68.0  1.08  4.734   63.3  1.00  4.616   0.118     
 22.00 5192.969  0.021 -1.006   82.8  1.08  4.985   78.8  1.00  4.883   0.102     
 22.00 5210.386  0.048 -0.884   84.4  1.08  4.924   82.7  1.00  4.877   0.047     
 22.00 5219.700  0.021 -2.292   30.0  1.08  5.136   26.6  1.00  5.023   0.113     
 22.00 5247.291  2.103 -0.727    6.7  1.08  4.814    9.0  1.00  4.926  -0.112 X   
 22.00 5260.001  2.738 -0.180    7.8  1.08  4.948    6.9  1.00  4.864   0.084     
 22.00 5295.780  1.067 -1.633   14.0  1.08  5.070   12.4  1.00  4.974   0.096     
 22.00 5426.237  0.021 -3.006    8.2  1.08  5.132    6.5  1.00  4.982   0.150     
 22.00 5453.643  1.443 -1.610    5.5  1.08  4.951    4.5  1.00  4.826   0.125     
 22.00 5471.197  1.443 -1.400    9.1  1.08  4.978    7.3  1.00  4.840   0.138     
 22.00 5490.150  1.460 -0.933   23.0  1.08  5.016   20.3  1.00  4.913   0.103     
 22.00 5503.897  2.578  0.020   12.6  1.08  4.819   11.7  1.00  4.756   0.063     
 22.00 5648.567  2.495 -0.260   11.7  1.08  4.972    9.7  1.00  4.853   0.119     
 22.00 5716.457  2.297 -0.700    7.0  1.08  4.968    6.2  1.00  4.883   0.085     
 22.00 5739.464  2.249 -0.600    9.4  1.08  4.963    6.9  1.00  4.786   0.177     
 22.00 5866.452  1.067 -0.840   48.5  1.08  5.045   44.0  1.00  4.935   0.110     
 22.00 5880.273  1.053 -2.045    8.6  1.08  5.187    3.4  1.00  4.722   0.465 X   
 22.00 5903.317  1.067 -2.145    5.4  1.08  5.080    4.9  1.00  5.001   0.079     
 22.00 5922.110  1.046 -1.466   22.0  1.08  5.085   19.7  1.00  4.990   0.095     
 22.00 5965.828  1.879 -0.409   24.1  1.08  4.900   23.4  1.00  4.856   0.044     
 22.00 5978.543  1.873 -0.496   26.7  1.08  5.044   22.3  1.00  4.907   0.137     
 22.00 6064.629  1.046 -1.944    9.0  1.08  5.089    7.5  1.00  4.968   0.121     
 22.00 6092.798  1.887 -1.379    4.7  1.08  5.043    4.6  1.00  5.003   0.040     
 22.00 6098.694  3.062 -0.010    6.9  1.08  4.987    6.0  1.00  4.898   0.089     
 22.00 6121.006  1.879 -0.912    4.0  1.08  4.493    3.0  1.00  4.332   0.161     
 22.00 6126.217  1.067 -1.425   24.3  1.08  5.110   21.6  1.00  5.010   0.100     
 22.00 6220.500  2.677 -0.140    6.9  1.08  4.741    7.9  1.00  4.780  -0.039 X   
 22.00 6258.104  1.443 -0.355   54.4  1.08  5.017   49.9  1.00  4.912   0.105     
 22.00 6303.757  1.443 -1.566    8.5  1.08  5.060    9.1  1.00  5.061  -0.001     
 22.00 6312.238  1.460 -1.552    9.4  1.08  5.110    7.3  1.00  4.957   0.153     
 22.00 6419.098  2.175 -1.497    0.9  1.08  4.689    1.0  1.00  4.702  -0.013 X   
 22.00 6716.707  2.487 -1.393    1.9  1.08  5.192    1.7  1.00  5.118   0.074     
 22.00 6743.124  0.900 -1.630   18.9  1.08  4.965   16.0  1.00  4.844   0.121     
 
                                                             average =  0.105  (sigma= 0.037  m.e.= 0.005)
<  6   5 22.01> ...........................................................................
 22.01 5005.157  1.566 -2.550   27.3  1.08  4.923   21.2  1.00  4.810   0.113     
 22.01 5185.913  1.893 -1.350   68.3  1.08  4.918   60.2  1.00  4.804   0.114     
 22.01 5211.536  2.590 -1.356   38.7  1.08  4.949   31.8  1.00  4.848   0.101     
 22.01 5336.771  1.582 -1.700   77.4  1.08  5.157   69.9  1.00  5.057   0.100     
 22.01 5381.015  1.566 -2.080   62.2  1.08  5.183   53.4  1.00  5.055   0.128 X   
 22.01 5418.751  1.582 -1.999   55.5  1.08  4.966   48.2  1.00  4.870   0.096     
 
                                                             average =  0.105  (sigma= 0.007  m.e.= 0.003)
< 14  14 23.00> ...........................................................................
 23.00 5657.435  1.064 -1.020    6.1  1.08  4.016    5.9  1.00  3.966   0.050     
 23.00 5668.361  1.081 -1.030    7.0  1.08  4.106    6.2  1.00  4.015   0.091     
 23.00 5670.853  1.081 -0.420   21.7  1.08  4.077   18.9  1.00  3.967   0.110     
 23.00 6058.139  1.043 -1.374    4.4  1.08  4.172    3.0  1.00  3.964   0.208     
 23.00 6111.645  1.043 -0.715   13.9  1.08  4.058   10.7  1.00  3.892   0.166     
 23.00 6135.361  1.051 -0.746   11.4  1.08  3.999   10.0  1.00  3.901   0.098     
 23.00 6150.157  0.301 -1.780   13.0  1.08  4.353   11.0  1.00  4.232   0.121     
 23.00 6224.529  0.287 -2.010    6.1  1.08  4.197    6.4  1.00  4.182   0.015     
 23.00 6233.164  0.275 -2.070    3.9  1.08  4.040    4.1  1.00  4.023   0.017     
 23.00 6242.829  0.262 -1.550    9.3  1.08  3.908    9.3  1.00  3.868   0.040     
 23.00 6251.827  0.287 -1.340   16.9  1.08  4.028   15.2  1.00  3.936   0.092     
 23.00 6266.307  0.275 -2.290    2.4  1.08  4.040    2.9  1.00  4.084  -0.044     
 23.00 6274.649  0.267 -1.670    8.2  1.08  3.973    7.2  1.00  3.873   0.100     
 23.00 6531.415  1.218 -0.840    8.1  1.08  4.067    6.7  1.00  3.944   0.123     
 
                                                             average =  0.085  (sigma= 0.063  m.e.= 0.017)
<  1   1 23.01> ...........................................................................
 23.01 5303.255  2.276 -1.936    4.9  1.08  3.979    4.3  1.00  3.964   0.015     
 
                                                             average =  0.015  (sigma= 0.000  m.e.= 0.000)
< 26  23 24.00> ...........................................................................
 24.00 4708.018  3.168  0.110   58.4  1.08  5.712   55.1  1.00  5.626   0.086     
 24.00 4756.137  3.104  0.090   63.8  1.08  5.822   60.6  1.00  5.743   0.079     
 24.00 4801.047  3.122 -0.131   49.9  1.08  5.725   46.7  1.00  5.644   0.081     
 24.00 4964.916  0.941 -2.527   36.8  1.08  5.688   34.2  1.00  5.604   0.084     
 24.00 4966.810  3.849 -0.950    2.9  1.08  5.557    7.5  1.00  5.980  -0.423 X   
 24.00 5200.207  3.385 -0.660   21.2  1.08  5.804   21.1  1.00  5.782   0.022     
 24.00 5238.964  2.709 -1.305   17.6  1.08  5.694   14.8  1.00  5.575   0.119     
 24.00 5247.566  0.961 -1.640   83.3  1.08  5.817   80.1  1.00  5.735   0.082     
 24.00 5272.007  3.449 -0.422   23.8  1.08  5.692   21.3  1.00  5.606   0.086     
 24.00 5275.713  2.889 -0.054   61.6  1.08  5.408   60.7  1.00  5.370   0.038     
 24.00 5293.396  3.375 -1.360    5.9  1.08  5.834    4.5  1.00  5.686   0.148     
 24.00 5296.691  0.983 -1.400   94.8  1.08  5.851   89.5  1.00  5.719   0.132     
 24.00 5297.968  2.899 -0.060   70.0  1.08  5.630   63.9  1.00  5.512   0.118     
 24.00 5300.744  0.983 -2.120   60.2  1.08  5.779   54.9  1.00  5.651   0.128     
 24.00 5312.871  3.449 -0.562   17.6  1.08  5.653   16.7  1.00  5.605   0.048     
 24.00 5329.142  2.913 -0.064   70.7  1.08  5.722   66.8  1.00  5.636   0.086     
 24.00 5340.472  3.438 -0.731   14.1  1.08  5.691   12.1  1.00  5.590   0.101     
 24.00 5344.789  3.449 -1.060    9.8  1.08  5.844    7.2  1.00  5.673   0.171     
 24.00 5348.312  1.004 -1.290  104.3  1.08  5.948  100.2  1.00  5.841   0.107     
 24.00 5729.178  3.845 -1.058    2.7  1.08  5.598    3.5  1.00  5.696  -0.098 X   
 24.00 5787.965  3.322 -0.083   47.9  1.08  5.714   44.2  1.00  5.623   0.091     
 24.00 5844.593  3.013 -1.760    4.8  1.08  5.767    5.2  1.00  5.779  -0.012 X   
 24.00 6330.093  0.941 -2.920   28.3  1.08  5.790   25.7  1.00  5.700   0.090     
 24.00 6630.005  1.030 -3.560    6.5  1.08  5.726    6.2  1.00  5.669   0.057     
 24.00 6661.078  4.193 -0.190   12.4  1.08  5.735   10.4  1.00  5.629   0.106     
 24.00 6669.255  4.175 -0.560    7.0  1.08  5.805    5.8  1.00  5.699   0.106     
 
                                                             average =  0.094  (sigma= 0.033  m.e.= 0.007)
<  5   3 24.01> ...........................................................................
 24.01 5279.876  4.073 -2.100   17.9  1.08  5.724   16.8  1.00  5.747  -0.023 X   
 24.01 5305.853  3.827 -2.357   30.0  1.08  6.097   24.0  1.00  6.000   0.097     
 24.01 5313.563  4.073 -1.650   35.4  1.08  5.754   29.1  1.00  5.662   0.092     
 24.01 5502.067  4.168 -1.990   19.3  1.08  5.743   15.7  1.00  5.680   0.063     
 24.01 6129.226  4.750 -2.440    1.0  1.08  5.270    4.4  1.00  5.999  -0.729 X   
 
                                                             average =  0.084  (sigma= 0.015  m.e.= 0.009)
<  3   2 25.00> ...........................................................................
 25.00 5004.892  2.920 -1.630   15.0  1.08  5.515   13.0  1.00  5.415   0.100     
 25.00 6265.612  4.233 -1.317    4.4  1.08  5.790    3.7  1.00  5.692   0.098     
 25.00 6440.971  3.771 -1.420    7.0  1.08  5.661    5.4  1.00  5.519   0.142 X   
 
                                                             average =  0.099  (sigma= 0.001  m.e.= 0.001)
<272 257 26.00> ...........................................................................
 26.00 4690.136  3.686 -1.680   57.3  1.08  7.699   53.6  1.00  7.611   0.088    p
 26.00 4741.529  2.832 -2.000   73.2  1.08  7.582   69.8  1.00  7.499   0.083    p
 26.00 4779.443  3.415 -2.310   43.6  1.08  7.752   39.2  1.00  7.643   0.109    p
 26.00 4780.811  3.251 -3.360    9.3  1.08  7.671    7.9  1.00  7.568   0.103    p
 26.00 4785.957  4.143 -1.930   27.4  1.08  7.696   23.9  1.00  7.593   0.103    p
 26.00 4790.746  3.251 -3.240    7.3  1.08  7.433    7.8  1.00  7.442  -0.009 X   
 26.00 4807.708  3.368 -2.200   48.3  1.08  7.688   45.4  1.00  7.612   0.076    p
 26.00 4808.147  3.251 -2.790   29.8  1.08  7.758   26.3  1.00  7.656   0.102    p
 26.00 4813.116  3.274 -2.890   18.7  1.08  7.588   17.1  1.00  7.517   0.071    p
 26.00 4835.869  4.103 -1.500   50.6  1.08  7.750   46.8  1.00  7.660   0.090    p
 26.00 4882.144  3.417 -1.640   72.3  1.08  7.723   69.6  1.00  7.649   0.074    p
 26.00 4907.733  3.430 -1.840   61.3  1.08  7.670   57.9  1.00  7.585   0.085    p
 26.00 4939.686  0.859 -3.340   97.6  1.08  7.542   93.8  1.00  7.437   0.105    p
 26.00 4950.104  3.417 -1.670   75.4  1.08  7.803   72.1  1.00  7.715   0.088    p
 26.00 4961.915  3.634 -2.290   29.5  1.08  7.608   26.7  1.00  7.525   0.083    p
 26.00 4962.565  4.178 -1.290   56.1  1.08  7.714   51.4  1.00  7.606   0.108    p
 26.00 4969.916  4.217 -0.710   72.2  1.08  7.537   68.6  1.00  7.455   0.082    p
 26.00 5001.862  3.882  0.010  138.0  1.08  7.601  136.2  1.00  7.497   0.104     
 26.00 5002.789  3.396 -1.580   72.5  1.08  7.619   72.9  1.00  7.614   0.005     
 26.00 5014.941  3.943 -0.250  114.5  1.08  7.630  111.9  1.00  7.530   0.100     
 26.00 5022.236  3.984 -0.530   95.2  1.08  7.627   92.3  1.00  7.537   0.090    p
 26.00 5028.126  3.573 -1.474   77.4  1.08  7.840   72.4  1.00  7.720   0.120    p
 26.00 5072.076  4.283 -1.031   72.2  1.08  7.901   70.0  1.00  7.847   0.054    p
 26.00 5074.748  4.220 -0.200  123.7  1.08  7.877  118.1  1.00  7.764   0.113     
 26.00 5079.739  0.990 -3.220   93.1  1.08  7.404   93.2  1.00  7.398   0.006     
 26.00 5083.338  0.958 -2.958  108.8  1.08  7.461  102.7  1.00  7.306   0.155     
 26.00 5123.719  1.011 -3.068  104.4  1.08  7.518   97.9  1.00  7.356   0.162     
 26.00 5127.358  0.915 -3.307   98.1  1.08  7.519   93.6  1.00  7.406   0.113    p
 26.00 5127.681  0.052 -6.125   18.3  1.08  7.606   17.9  1.00  7.559   0.047    p
 26.00 5137.395  4.178 -0.400   95.2  1.08  7.631   90.8  1.00  7.533   0.098    p
 26.00 5145.094  2.198 -3.230   53.3  1.08  7.650   47.1  1.00  7.505   0.145    p
 26.00 5159.050  4.283 -0.820   68.7  1.08  7.605   64.3  1.00  7.508   0.097    p
 26.00 5194.941  1.557 -2.090  131.2  1.08  7.564  125.5  1.00  7.407   0.157     
 26.00 5195.468  4.220 -0.002  105.2  1.08  7.458  100.4  1.00  7.339   0.119     
 26.00 5196.077  4.256 -0.451   75.3  1.08  7.349   71.8  1.00  7.266   0.083    p
 26.00 5197.929  4.301 -1.640   36.5  1.08  7.734   33.4  1.00  7.655   0.079    p
 26.00 5206.801  4.283 -2.530    5.6  1.08  7.549    5.5  1.00  7.524   0.025    p
 26.00 5217.389  3.211 -1.097  115.3  1.08  7.717  113.7  1.00  7.627   0.090     
 26.00 5223.187  3.635 -2.390   33.2  1.08  7.777   29.0  1.00  7.665   0.112    p
 26.00 5225.525  0.110 -4.789   72.3  1.08  7.534   69.2  1.00  7.459   0.075    p
 26.00 5228.403  4.220 -1.290   58.7  1.08  7.795   54.3  1.00  7.696   0.099    p
 26.00 5242.491  3.634 -0.840   90.7  1.08  7.548   84.5  1.00  7.404   0.144    p
 26.00 5243.773  4.256 -1.150   62.3  1.08  7.750   61.0  1.00  7.721   0.029    p
 26.00 5247.049  0.087 -4.946   65.8  1.08  7.509   63.5  1.00  7.452   0.057    p
 26.00 5250.208  0.121 -4.938   66.6  1.08  7.555   62.7  1.00  7.459   0.096    p
 26.00 5250.645  2.198 -2.050   99.4  1.08  7.489   95.1  1.00  7.386   0.103    p
 26.00 5253.023  2.279 -3.940   19.5  1.08  7.663   16.4  1.00  7.541   0.122    p
 26.00 5253.461  3.283 -1.670   74.4  1.08  7.605   71.5  1.00  7.531   0.074    p
 26.00 5279.654  3.301 -3.440    3.6  1.08  7.319    3.6  1.00  7.296   0.023    p
 26.00 5285.118  4.434 -1.640   25.2  1.08  7.591   23.9  1.00  7.544   0.047    p
 26.00 5288.528  3.695 -1.670   56.5  1.08  7.629   52.5  1.00  7.538   0.091    p
 26.00 5300.412  4.593 -1.750    5.0  1.08  7.005    4.3  1.00  6.920   0.085    p
 26.00 5301.327  4.386 -2.750    3.0  1.08  7.576    1.8  1.00  7.330   0.246 X   
 26.00 5308.707  4.256 -2.500    5.2  1.08  7.456    4.8  1.00  7.402   0.054    p
 26.00 5320.039  3.642 -2.540   19.7  1.08  7.586   16.4  1.00  7.464   0.122    p
 26.00 5321.109  4.434 -1.440   41.6  1.08  7.769   37.8  1.00  7.679   0.090    p
 26.00 5322.041  2.279 -3.030   60.3  1.08  7.669   58.2  1.00  7.619   0.050    p
 26.00 5326.140  3.573 -1.549   36.2  1.08  6.936   31.8  1.00  6.824   0.112    p
 26.00 5329.987  4.076 -1.300   50.6  1.08  7.494   47.4  1.00  7.421   0.073    p
 26.00 5332.899  1.557 -2.940   84.3  1.08  7.433   80.1  1.00  7.335   0.098    p
 26.00 5339.928  3.266 -0.680  142.6  1.08  7.688  141.1  1.00  7.584   0.104     
 26.00 5364.858  4.446  0.220  130.7  1.08  7.791  125.3  1.00  7.672   0.119     
 26.00 5365.396  3.573 -1.440   74.2  1.08  7.685   71.8  1.00  7.630   0.055    p
 26.00 5373.698  4.473 -0.860   64.9  1.08  7.724   60.9  1.00  7.630   0.094    p
 26.00 5376.826  4.294 -2.310   15.9  1.08  7.856   13.3  1.00  7.744   0.112    p
 26.00 5379.574  3.695 -1.480   63.2  1.08  7.585   58.3  1.00  7.474   0.111    p
 26.00 5385.579  3.695 -2.970    6.2  1.08  7.472    5.9  1.00  7.429   0.043    p
 26.00 5389.479  4.415 -0.410   86.1  1.08  7.678   80.9  1.00  7.565   0.113    p
 26.00 5393.167  3.241 -0.910  140.2  1.08  7.859  139.3  1.00  7.764   0.095     
 26.00 5395.215  4.446 -2.170   21.0  1.08  8.016   19.0  1.00  7.944   0.072    p
 26.00 5398.277  4.446 -0.670   76.2  1.08  7.741   71.1  1.00  7.632   0.109    p
 26.00 5401.264  4.320 -1.920   27.7  1.08  7.820   24.8  1.00  7.736   0.084    p
 26.00 5406.770  4.371 -1.720   38.2  1.08  7.896   34.5  1.00  7.806   0.090    p
 26.00 5409.133  4.371 -1.300   57.3  1.08  7.891   51.7  1.00  7.769   0.122    p
 26.00 5410.910  4.473  0.280  126.9  1.08  7.710  123.2  1.00  7.611   0.099     
 26.00 5412.798  4.434 -1.890   19.5  1.08  7.680   17.0  1.00  7.589   0.091    p
 26.00 5434.523  1.011 -2.122  187.0  1.08  7.582  184.9  1.00  7.439   0.143     
 26.00 5436.297  4.386 -1.540   40.3  1.08  7.787   37.3  1.00  7.715   0.072    p
 26.00 5436.587  2.279 -3.390   41.3  1.08  7.608   38.2  1.00  7.527   0.081    p
 26.00 5441.354  4.312 -1.730   32.7  1.08  7.736   29.4  1.00  7.649   0.087    p
 26.00 5445.042  4.386 -0.020  122.0  1.08  7.790  117.3  1.00  7.690   0.100     
 26.00 5461.550  4.446 -1.900   27.2  1.08  7.904   23.9  1.00  7.809   0.095    p
 26.00 5463.271  4.434  0.110   98.1  1.08  7.399   93.4  1.00  7.295   0.104    p
 26.00 5464.278  4.143 -1.720   40.2  1.08  7.736   35.7  1.00  7.629   0.107    p
 26.00 5470.092  4.446 -1.810   27.1  1.08  7.811   22.3  1.00  7.675   0.136    p
 26.00 5473.164  4.191 -2.140   19.8  1.08  7.703   17.2  1.00  7.607   0.096    p
 26.00 5473.900  4.154 -0.760   80.1  1.08  7.614   74.6  1.00  7.490   0.124    p
 26.00 5483.098  4.154 -1.580   45.0  1.08  7.698   41.8  1.00  7.621   0.077    p
 26.00 5487.144  4.415 -1.530   33.9  1.08  7.655   30.8  1.00  7.575   0.080    p
 26.00 5491.840  4.186 -2.400   13.8  1.08  7.761   10.8  1.00  7.618   0.143    p
 26.00 5493.497  4.103 -1.840   36.2  1.08  7.719   34.5  1.00  7.670   0.049    p
 26.00 5501.464  0.958 -2.950  115.5  1.08  7.478  110.1  1.00  7.343   0.135     
 26.00 5506.778  0.990 -2.797  125.7  1.08  7.537  120.9  1.00  7.405   0.132     
 26.00 5517.069  4.209 -2.370   17.3  1.08  7.875   15.7  1.00  7.806   0.069    p
 26.00 5522.447  4.209 -1.550   45.3  1.08  7.727   41.4  1.00  7.635   0.092    p
 26.00 5539.284  3.642 -2.660   17.8  1.08  7.637   14.9  1.00  7.522   0.115    p
 26.00 5543.937  4.217 -1.140   62.8  1.08  7.692   58.5  1.00  7.594   0.098    p
 26.00 5546.500  4.371 -1.310   51.4  1.08  7.781   47.9  1.00  7.702   0.079    p
 26.00 5549.948  3.695 -2.910    9.9  1.08  7.630   11.1  1.00  7.668  -0.038 X   
 26.00 5552.691  4.956 -1.990    8.4  1.08  7.820    6.5  1.00  7.683   0.137    p
 26.00 5559.638  4.988 -1.830    8.4  1.08  7.691    7.7  1.00  7.637   0.054    p
 26.00 5565.704  4.607 -0.285   79.4  1.08  7.552   74.5  1.00  7.437   0.115    p
 26.00 5568.072  4.154 -1.761    2.8  1.08  6.326    2.5  1.00  6.256   0.070    p
 26.00 5568.867  3.635 -2.950    9.9  1.08  7.612    7.5  1.00  7.456   0.156    p
 26.00 5569.618  3.417 -0.540  153.9  1.08  7.763  155.0  1.00  7.674   0.089     
 26.00 5576.090  3.430 -1.000  117.6  1.08  7.824  115.5  1.00  7.732   0.092     
 26.00 5577.031  5.033 -1.550   13.0  1.08  7.670   10.4  1.00  7.544   0.126    p
 26.00 5587.573  4.143 -1.850   35.6  1.08  7.747   31.9  1.00  7.652   0.095    p
 26.00 5595.075  5.064 -1.770    7.4  1.08  7.638    6.0  1.00  7.526   0.112    p
 26.00 5600.226  4.260 -1.808   28.2  1.08  7.651   26.4  1.00  7.593   0.058    p
 26.00 5608.974  4.209 -2.400   12.0  1.08  7.703   10.3  1.00  7.609   0.094    p
 26.00 5618.631  4.209 -1.380   52.7  1.08  7.710   47.7  1.00  7.597   0.113    p
 26.00 5619.587  4.386 -1.700   35.9  1.08  7.836   33.1  1.00  7.765   0.071    p
 26.00 5633.975  4.991 -0.270   67.0  1.08  7.624   62.5  1.00  7.531   0.093    p
 26.00 5635.824  4.256 -1.890   36.7  1.08  7.916   33.0  1.00  7.824   0.092    p
 26.00 5636.696  3.640 -2.610   21.5  1.08  7.689   20.1  1.00  7.633   0.056    p
 26.00 5638.262  4.220 -0.870   80.5  1.08  7.780   75.9  1.00  7.675   0.105    p
 26.00 5650.020  5.099 -0.920   39.1  1.08  7.751   35.2  1.00  7.664   0.087    p
 26.00 5650.704  5.085 -0.960   38.8  1.08  7.818   35.5  1.00  7.741   0.077    p
 26.00 5651.470  4.473 -2.000   20.7  1.08  7.850   18.1  1.00  7.759   0.091    p
 26.00 5652.320  4.260 -1.950   28.8  1.08  7.805   25.9  1.00  7.722   0.083    p
 26.00 5653.889  4.386 -1.640   38.8  1.08  7.825   35.0  1.00  7.736   0.089    p
 26.00 5661.348  4.284 -2.020   24.7  1.08  7.797   21.0  1.00  7.683   0.114    p
 26.00 5662.515  4.178 -0.541   95.5  1.08  7.683   90.3  1.00  7.559   0.124    p
 26.00 5672.267  4.584 -2.800    1.7  1.08  7.543    2.5  1.00  7.700  -0.157 X   
 26.00 5679.025  4.652 -0.920   61.8  1.08  7.862   57.1  1.00  7.757   0.105    p
 26.00 5680.241  4.186 -2.580   12.2  1.08  7.868   10.1  1.00  7.755   0.113    p
 26.00 5696.102  4.548 -1.990   14.3  1.08  7.702   12.5  1.00  7.618   0.084    p
 26.00 5701.545  2.559 -2.216   85.3  1.08  7.643   80.4  1.00  7.536   0.107    p
 26.00 5705.466  4.301 -1.600   40.2  1.08  7.743   35.8  1.00  7.638   0.105    p
 26.00 5731.762  4.256 -1.300   59.9  1.08  7.808   56.5  1.00  7.731   0.077    p
 26.00 5732.275  4.991 -1.560   17.0  1.08  7.778   14.3  1.00  7.673   0.105    p
 26.00 5752.023  4.548 -1.267   56.4  1.08  7.985   52.8  1.00  7.906   0.079    p
 26.00 5753.121  4.260 -0.760   77.0  1.08  7.649   74.2  1.00  7.581   0.068    p
 26.00 5759.544  4.301 -2.220   12.8  1.08  7.636   10.8  1.00  7.533   0.103    p
 26.00 5760.345  3.642 -2.490   22.2  1.08  7.582   20.7  1.00  7.524   0.058    p
 26.00 5775.080  4.220 -1.203   61.8  1.08  7.709   57.6  1.00  7.614   0.095    p
 26.00 5778.455  2.588 -3.590   24.0  1.08  7.702   20.7  1.00  7.592   0.110    p
 26.00 5784.657  3.396 -2.670   27.2  1.08  7.646   24.5  1.00  7.562   0.084    p
 26.00 5793.913  4.220 -1.700   36.0  1.08  7.671   33.3  1.00  7.601   0.070    p
 26.00 5811.917  4.143 -2.430   12.5  1.08  7.683   10.9  1.00  7.597   0.086    p
 26.00 5814.805  4.283 -1.970   25.3  1.08  7.753   22.4  1.00  7.664   0.089    p
 26.00 5827.875  3.283 -3.410   12.2  1.08  7.822   11.3  1.00  7.762   0.060    p
 26.00 5835.098  4.256 -2.370   13.9  1.08  7.783   12.8  1.00  7.724   0.059    p
 26.00 5837.700  4.294 -2.340   10.4  1.08  7.641    8.9  1.00  7.548   0.093    p
 26.00 5845.266  5.033 -1.820    8.3  1.08  7.704    6.7  1.00  7.589   0.115    p
 26.00 5849.682  3.695 -2.990    9.8  1.08  7.689    7.2  1.00  7.520   0.169    p
 26.00 5852.217  4.548 -1.330   43.0  1.08  7.765   38.4  1.00  7.661   0.104    p
 26.00 5853.149  1.485 -5.280    7.4  1.08  7.683    5.6  1.00  7.520   0.163    p
 26.00 5855.091  4.607 -1.760   24.2  1.08  7.824   21.4  1.00  7.737   0.087    p
 26.00 5856.083  4.294 -1.640   34.8  1.08  7.660   30.6  1.00  7.555   0.105    p
 26.00 5858.779  4.220 -2.260   14.0  1.08  7.642   12.5  1.00  7.566   0.076    p
 26.00 5859.578  4.548 -0.398   74.2  1.08  7.429   69.7  1.00  7.336   0.093    p
 26.00 5861.107  4.283 -2.450    9.1  1.08  7.672    8.1  1.00  7.599   0.073    p
 26.00 5862.353  4.548 -0.058   91.6  1.08  7.438   86.0  1.00  7.323   0.115    p
 26.00 5880.029  4.558 -1.940   11.2  1.08  7.526   10.3  1.00  7.470   0.056    p
 26.00 5881.279  4.607 -1.840   17.5  1.08  7.710   13.1  1.00  7.540   0.170    p
 26.00 5902.485  4.593 -1.810   15.1  1.08  7.586   13.1  1.00  7.498   0.088    p
 26.00 5905.689  4.652 -0.730   59.9  1.08  7.627   55.6  1.00  7.535   0.092    p
 26.00 5909.970  3.211 -2.780   34.2  1.08  7.727   29.7  1.00  7.610   0.117    p
 26.00 5916.249  2.453 -2.994   55.7  1.08  7.645   52.2  1.00  7.565   0.080    p
 26.00 5927.786  4.652 -1.090   45.3  1.08  7.674   42.9  1.00  7.620   0.054    p
 26.00 5929.667  4.548 -1.410   41.4  1.08  7.811   37.9  1.00  7.730   0.081    p
 26.00 5930.173  4.652 -0.230   90.0  1.08  7.752   86.1  1.00  7.667   0.085    p
 26.00 5934.653  3.929 -1.170   76.6  1.08  7.698   74.3  1.00  7.638   0.060    p
 26.00 5952.716  3.984 -1.440   53.3  1.08  7.560   52.3  1.00  7.539   0.021    p
 26.00 5956.692  0.859 -4.605   53.5  1.08  7.604   49.1  1.00  7.500   0.104    p
 26.00 5969.559  4.283 -2.730    4.0  1.08  7.561    6.2  1.00  7.746  -0.185 X   
 26.00 5976.157  4.294 -2.551    1.1  1.08  6.816    1.9  1.00  7.040  -0.224 X   
 26.00 5983.673  4.548 -1.878   68.9  1.08  8.822   66.1  1.00  8.761   0.061    p
 26.00 5984.814  4.733 -0.343   83.0  1.08  7.741   80.7  1.00  7.676   0.065    p
 26.00 5987.066  4.795 -0.556   69.0  1.08  7.750   64.9  1.00  7.658   0.092    p
 26.00 6003.010  3.882 -1.120   85.0  1.08  7.764   83.3  1.00  7.711   0.053    p
 26.00 6027.050  4.076 -1.210   66.7  1.08  7.701   61.8  1.00  7.597   0.104    p
 26.00 6034.033  4.312 -2.420    8.4  1.08  7.623    6.1  1.00  7.454   0.169    p
 26.00 6054.072  4.371 -2.310   10.5  1.08  7.678    9.8  1.00  7.628   0.050    p
 26.00 6065.482  2.608 -1.530  123.3  1.08  7.662  117.8  1.00  7.538   0.124     
 26.00 6082.708  2.223 -3.573   35.3  1.08  7.565   31.2  1.00  7.456   0.109    p
 26.00 6093.666  4.607 -1.500   34.4  1.08  7.795   29.9  1.00  7.684   0.111    p
 26.00 6094.364  4.652 -1.940   21.3  1.08  7.956   18.8  1.00  7.871   0.085    p
 26.00 6096.662  3.984 -1.930   40.7  1.08  7.754   35.6  1.00  7.635   0.119    p
 26.00 6098.280  4.558 -1.880   18.4  1.08  7.722   15.5  1.00  7.614   0.108    p
 26.00 6105.152  4.548 -2.050   13.4  1.08  7.706   11.2  1.00  7.600   0.106    p
 26.00 6120.244  0.915 -5.950    5.6  1.08  7.635    5.7  1.00  7.609   0.026    p
 26.00 6127.909  4.143 -0.718   48.9  1.08  6.879   45.9  1.00  6.812   0.067    p
 26.00 6136.993  2.198 -2.950   62.0  1.08  7.450   58.8  1.00  7.379   0.071    p
 26.00 6151.617  2.176 -3.299   52.4  1.08  7.581   48.3  1.00  7.487   0.094    p
 26.00 6157.725  4.076 -1.260   62.6  1.08  7.654   58.0  1.00  7.556   0.098    p
 26.00 6159.368  4.607 -1.970   14.6  1.08  7.727   13.0  1.00  7.653   0.074    p
 26.00 6165.361  4.143 -1.550   47.1  1.08  7.672   42.6  1.00  7.572   0.100    p
 26.00 6173.341  2.223 -2.880   68.7  1.08  7.541   65.0  1.00  7.461   0.080    p
 26.00 6180.203  2.727 -2.780   53.1  1.08  7.624   48.6  1.00  7.523   0.101    p
 26.00 6187.398  2.832 -4.339    3.3  1.08  7.675    4.9  1.00  7.830  -0.155 X   
 26.00 6187.987  3.943 -1.720   50.1  1.08  7.693   46.2  1.00  7.603   0.090    p
 26.00 6199.507  2.559 -4.430    4.2  1.08  7.607    9.5  1.00  7.966  -0.359 X   
 26.00 6200.314  2.608 -2.437   75.3  1.08  7.635   70.6  1.00  7.535   0.100    p
 26.00 6213.429  2.223 -2.660   85.1  1.08  7.663   79.1  1.00  7.538   0.125    p
 26.00 6219.279  2.198 -2.433   90.3  1.08  7.518   87.0  1.00  7.447   0.071    p
 26.00 6220.776  3.882 -2.460   19.9  1.08  7.693   17.6  1.00  7.607   0.086    p
 26.00 6226.730  3.883 -2.220   31.3  1.08  7.738   27.8  1.00  7.643   0.095    p
 26.00 6229.225  2.845 -2.970   33.5  1.08  7.525   31.1  1.00  7.456   0.069    p
 26.00 6232.639  3.654 -1.271   84.6  1.08  7.646   80.9  1.00  7.556   0.090    p
 26.00 6240.645  2.223 -3.380   49.6  1.08  7.652   46.7  1.00  7.582   0.070    p
 26.00 6246.317  3.602 -0.960  120.8  1.08  7.888  115.9  1.00  7.764   0.124     
 26.00 6252.554  2.404 -1.687  128.2  1.08  7.662  123.3  1.00  7.544   0.118     
 26.00 6253.829  4.733 -1.660   17.6  1.08  7.636   16.6  1.00  7.592   0.044    p
 26.00 6265.131  2.176 -2.550   88.1  1.08  7.556   84.3  1.00  7.476   0.080    p
 26.00 6271.276  3.332 -2.950   23.2  1.08  7.736   20.1  1.00  7.634   0.102    p
 26.00 6290.969  4.733 -0.968   60.1  1.08  7.898   53.1  1.00  7.752   0.146    p
 26.00 6293.923  4.835 -1.905   11.4  1.08  7.742   10.8  1.00  7.702   0.040    p
 26.00 6297.792  2.223 -2.740   71.4  1.08  7.446   64.5  1.00  7.299   0.147     
 26.00 6301.498  3.654 -0.745  121.9  1.08  7.706  128.4  1.00  7.713  -0.007 X   
 26.00 6311.500  2.832 -3.230   36.6  1.08  7.832   22.2  1.00  7.480   0.352 X   
 26.00 6322.690  2.588 -2.426   77.6  1.08  7.639   72.1  1.00  7.522   0.117    p
 26.00 6330.838  4.733 -1.740   36.1  1.08  8.177   32.1  1.00  8.081   0.096    p
 26.00 6335.328  2.198 -2.230   99.8  1.08  7.477   97.3  1.00  7.416   0.061     
 26.00 6336.823  3.686 -1.050  109.9  1.08  7.890  105.1  1.00  7.773   0.117     
 26.00 6367.111  4.795 -2.999    2.7  1.08  8.117    2.4  1.00  8.049   0.068    p
 26.00 6380.746  4.186 -1.400   54.9  1.08  7.714   50.4  1.00  7.618   0.096    p
 26.00 6385.716  4.733 -1.910   13.1  1.08  7.718    9.8  1.00  7.558   0.160    p
 26.00 6392.538  2.279 -4.030   19.2  1.08  7.669   16.5  1.00  7.561   0.108    p
 26.00 6411.647  3.654 -0.820  134.6  1.08  7.939  130.8  1.00  7.825   0.114     
 26.00 6419.942  4.733 -0.240   85.3  1.08  7.605   82.6  1.00  7.550   0.055    p
 26.00 6436.411  4.186 -2.460   11.1  1.08  7.663   10.1  1.00  7.599   0.064    p
 26.00 6481.869  2.279 -2.984   65.1  1.08  7.598   61.0  1.00  7.510   0.088    p
 26.00 6494.980  2.404 -1.273  167.7  1.08  7.642  162.4  1.00  7.512   0.130     
 26.00 6496.469  4.795 -0.570   54.4  1.08  7.437   56.1  1.00  7.471  -0.034 X   
 26.00 6498.937  0.958 -4.699   46.5  1.08  7.612   44.0  1.00  7.545   0.067    p
 26.00 6518.365  2.832 -2.750   57.2  1.08  7.752   52.4  1.00  7.649   0.103    p
 26.00 6574.225  0.990 -5.040   29.2  1.08  7.638   21.2  1.00  7.414   0.224 X   
 26.00 6581.207  1.485 -4.860   19.0  1.08  7.695   15.6  1.00  7.559   0.136    p
 26.00 6591.325  4.593 -2.070   11.6  1.08  7.677    9.5  1.00  7.562   0.115    p
 26.00 6593.871  2.433 -2.422   85.9  1.08  7.620   83.2  1.00  7.563   0.057    p
 26.00 6608.024  2.279 -4.030   19.6  1.08  7.667   16.7  1.00  7.554   0.113    p
 26.00 6609.110  2.559 -2.692   67.6  1.08  7.633   63.3  1.00  7.542   0.091    p
 26.00 6625.021  1.011 -5.350   14.3  1.08  7.552   12.9  1.00  7.468   0.084    p
 26.00 6627.540  4.548 -1.680   29.9  1.08  7.784   27.6  1.00  7.720   0.064    p
 26.00 6646.932  2.608 -3.990   11.1  1.08  7.649    8.6  1.00  7.499   0.150    p
 26.00 6667.417  2.453 -4.400    5.3  1.08  7.551    4.7  1.00  7.469   0.082    p
 26.00 6667.725  4.584 -2.150   11.4  1.08  7.734    8.5  1.00  7.574   0.160    p
 26.00 6699.162  4.593 -2.190    8.5  1.08  7.634    6.9  1.00  7.520   0.114    p
 26.00 6703.568  2.759 -3.160   38.5  1.08  7.703   35.4  1.00  7.624   0.079    p
 26.00 6710.316  1.485 -4.880   16.1  1.08  7.614   14.2  1.00  7.520   0.094    p
 26.00 6713.771  4.795 -1.600   23.3  1.08  7.776   20.2  1.00  7.681   0.095    p
 26.00 6725.353  4.103 -2.300   19.4  1.08  7.702   16.1  1.00  7.584   0.118    p
 26.00 6726.661  4.607 -0.829   49.9  1.08  7.392   46.4  1.00  7.316   0.076    p
 26.00 6732.070  4.584 -2.210    8.2  1.08  7.627    7.2  1.00  7.551   0.076    p
 26.00 6733.151  4.638 -1.580   29.0  1.08  7.744   26.4  1.00  7.672   0.072    p
 26.00 6745.090  4.580 -2.160    8.5  1.08  7.590    8.7  1.00  7.588   0.002     
 26.00 6745.955  4.076 -2.770    7.6  1.08  7.664    6.6  1.00  7.581   0.083    p
 26.00 6746.953  2.608 -4.350    5.3  1.08  7.648    3.5  1.00  7.433   0.215 X   
 26.00 6750.150  2.424 -2.621   76.4  1.08  7.602   73.1  1.00  7.536   0.066    p
 26.00 6752.705  4.638 -1.360   38.6  1.08  7.733   35.3  1.00  7.655   0.078    p
 26.00 6786.856  4.191 -2.070   26.4  1.08  7.739   22.9  1.00  7.638   0.101    p
 26.00 6793.252  4.076 -2.470   12.8  1.08  7.622   11.9  1.00  7.569   0.053    p
 26.00 6801.864  1.608 -5.043    1.5  1.08  6.779    1.0  1.00  6.571   0.208 X   
 26.00 6804.001  4.652 -1.670   17.4  1.08  7.535   16.0  1.00  7.477   0.058    p
 26.00 6804.275  4.584 -1.920   15.2  1.08  7.649   14.6  1.00  7.615   0.034    p
 26.00 6806.847  2.727 -3.210   36.2  1.08  7.667   32.3  1.00  7.569   0.098    p
 26.00 6810.257  4.607 -1.120   52.8  1.08  7.751   48.7  1.00  7.664   0.087    p
 26.00 6820.369  4.638 -1.320   43.2  1.08  7.779   39.2  1.00  7.691   0.088    p
 26.00 6824.825  4.988 -2.130    3.7  1.08  7.550    3.3  1.00  7.487   0.063    p
 26.00 6828.590  4.638 -0.920   57.0  1.08  7.660   53.2  1.00  7.581   0.079    p
 26.00 6833.224  4.638 -2.080   10.5  1.08  7.665    8.8  1.00  7.565   0.100    p
 26.00 6837.016  4.593 -1.810   18.9  1.08  7.667   16.8  1.00  7.590   0.077    p
 26.00 6839.831  2.559 -3.450   31.6  1.08  7.643   28.4  1.00  7.553   0.090    p
 26.00 6843.648  4.548 -0.930   63.3  1.08  7.714   58.6  1.00  7.619   0.095    p
 26.00 6854.838  4.593 -1.980   10.4  1.08  7.519   13.7  1.00  7.649  -0.130 X   
 26.00 6855.159  4.558 -0.485   74.3  1.08  7.469   69.2  1.00  7.364   0.105    p
 26.00 6857.243  4.076 -2.150   25.2  1.08  7.681   22.0  1.00  7.586   0.095    p
 26.00 6861.945  2.424 -3.890   18.3  1.08  7.616   16.6  1.00  7.540   0.076    p
 26.00 6862.492  4.558 -1.570   32.6  1.08  7.734   28.3  1.00  7.628   0.106    p
 
                                                             average =  0.092  (sigma= 0.029  m.e.= 0.002)
< 26  23 26.01> ...........................................................................
 26.01 5197.577  3.230 -2.100   84.9  1.08  7.309   77.3  1.00  7.219   0.090    p
 26.01 5234.625  3.221 -2.050   91.1  1.08  7.367   82.4  1.00  7.261   0.106    p
 26.01 5264.812  3.230 -3.190   51.9  1.08  7.645   44.5  1.00  7.548   0.097    p
 26.01 5284.109  2.891 -3.190   62.1  1.08  7.551   53.2  1.00  7.423   0.128    p
 26.01 5325.553  3.221 -2.600   45.4  1.08  6.898   39.9  1.00  6.841   0.057    p
 26.01 5414.073  3.221 -3.790   30.4  1.08  7.728   24.7  1.00  7.644   0.084    p
 26.01 5425.257  3.199 -3.360   46.0  1.08  7.647   40.0  1.00  7.579   0.068    p
 26.01 5427.826  6.724 -1.664    5.6  1.08  7.716    7.3  1.00  7.935  -0.219 X   
 26.01 5525.125  3.267 -4.609   10.8  1.08  7.958    8.4  1.00  7.890   0.068    p
 26.01 5534.847  3.245 -2.930   59.2  1.08  7.554   53.8  1.00  7.507   0.047    p
 26.01 5991.376  3.153 -3.557   35.2  1.08  7.526   28.7  1.00  7.434   0.092    p
 26.01 6084.111  3.199 -3.808   25.7  1.08  7.583   19.7  1.00  7.475   0.108    p
 26.01 6113.322  3.221 -4.158   13.0  1.08  7.547    8.9  1.00  7.410   0.137    p
 26.01 6141.033  3.230 -5.104    1.7  1.08  7.538    4.7  1.00  8.055  -0.517 X   
 26.01 6149.258  3.889 -2.724   41.5  1.08  7.529   35.3  1.00  7.455   0.074    p
 26.01 6179.384  5.569 -2.602    3.4  1.08  7.435    3.1  1.00  7.463  -0.028     
 26.01 6233.534  5.484 -2.939    6.4  1.08  8.003    4.4  1.00  7.891   0.112    p
 26.01 6238.392  3.889 -2.630   49.1  1.08  7.602   40.8  1.00  7.488   0.114    p
 26.01 6239.953  3.889 -3.439   11.9  1.08  7.392   10.7  1.00  7.399  -0.007     
 26.01 6247.557  3.892 -2.329   56.0  1.08  7.455   48.4  1.00  7.362   0.093    p
 26.01 6269.967  3.245 -4.625    4.7  1.08  7.527    2.9  1.00  7.362   0.165     
 26.01 6369.462  2.891 -4.253   22.8  1.08  7.649   18.1  1.00  7.569   0.080    p
 26.01 6432.680  2.891 -3.708   47.7  1.08  7.683   40.0  1.00  7.584   0.099    p
 26.01 6446.410  6.222 -2.073    4.4  1.08  7.593    3.9  1.00  7.610  -0.017     
 26.01 6456.383  3.903 -2.075   68.6  1.08  7.463   61.5  1.00  7.391   0.072    p
 26.01 6516.080  2.891 -3.450   59.7  1.08  7.675   59.1  1.00  7.734  -0.059 X   
 
                                                             average =  0.080  (sigma= 0.046  m.e.= 0.010)
< 10  10 27.00> ...........................................................................
 27.00 4792.846  3.252 -0.067   36.6  1.08  5.059   31.4  1.00  4.928   0.131     
 27.00 5280.629  3.629 -0.030   19.3  1.08  4.919   17.8  1.00  4.859   0.060     
 27.00 5342.695  4.021  0.690   33.9  1.08  4.938   30.1  1.00  4.843   0.095     
 27.00 5359.192  4.149  0.340   10.8  1.08  4.729    9.8  1.00  4.667   0.062     
 27.00 5381.768  4.240 -0.032    6.4  1.08  4.930    4.3  1.00  4.731   0.199     
 27.00 5454.572  4.072 -0.238   14.1  1.08  5.367   13.0  1.00  5.311   0.056     
 27.00 6086.658  3.409 -1.040    3.7  1.08  4.858    2.2  1.00  4.605   0.253     
 27.00 6093.143  1.740 -2.440   10.7  1.08  5.126    9.7  1.00  5.053   0.073     
 27.00 6188.996  1.710 -2.450   12.2  1.08  5.166   10.5  1.00  5.066   0.100     
 27.00 6477.853  3.774 -0.714    5.9  1.08  5.076    3.3  1.00  4.792   0.284     
 
                                                             average =  0.131  (sigma= 0.080  m.e.= 0.025)
< 51  45 28.00> ...........................................................................
 28.00 4806.984  3.678 -0.640   58.1  1.08  6.354   54.3  1.00  6.269   0.085     
 28.00 4829.016  3.542 -0.330   78.6  1.08  6.388   74.2  1.00  6.292   0.096     
 28.00 4946.029  3.796 -1.290   26.5  1.08  6.371   21.9  1.00  6.242   0.129     
 28.00 4998.218  3.606 -0.780   56.8  1.08  6.375   52.1  1.00  6.271   0.104     
 28.00 5010.934  3.635 -0.870   52.2  1.08  6.378   47.7  1.00  6.280   0.098     
 28.00 5080.528  3.655  0.130   88.2  1.08  6.227   84.8  1.00  6.152   0.075     
 28.00 5082.339  3.658 -0.540   64.4  1.08  6.343   58.5  1.00  6.217   0.126     
 28.00 5102.958  1.676 -2.620   47.8  1.08  6.109   43.3  1.00  6.006   0.103     
 28.00 5115.389  3.834 -0.110   74.9  1.08  6.332   70.4  1.00  6.229   0.103     
 28.00 5137.070  1.676 -1.990   94.0  1.08  6.544   90.4  1.00  6.463   0.081     
 28.00 5146.480  3.706  0.120   75.3  1.08  5.990   72.9  1.00  5.944   0.046     
 28.00 5157.976  3.606 -1.590   21.9  1.08  6.356   18.6  1.00  6.250   0.106     
 28.00 5259.466  3.740 -1.502    9.5  1.08  5.938    7.8  1.00  5.830   0.108     
 28.00 5347.705  3.796 -2.040    5.6  1.08  6.271    4.9  1.00  6.197   0.074     
 28.00 5435.855  1.986 -2.590   54.2  1.08  6.488   49.4  1.00  6.384   0.104     
 28.00 5468.100  3.847 -1.610   13.9  1.08  6.332   11.5  1.00  6.224   0.108     
 28.00 5475.425  3.833 -2.100    4.8  1.08  6.288    5.5  1.00  6.340  -0.052 X   
 28.00 5494.876  4.105 -1.160   19.7  1.08  6.319   14.7  1.00  6.148   0.171 X   
 28.00 5578.711  1.676 -2.640   57.2  1.08  6.286   52.6  1.00  6.187   0.099     
 28.00 5587.853  1.935 -2.140   58.5  1.08  6.068   52.5  1.00  5.939   0.129     
 28.00 5589.357  3.898 -1.140   30.2  1.08  6.373   25.2  1.00  6.245   0.128     
 28.00 5625.312  4.089 -0.700   39.4  1.08  6.319   36.7  1.00  6.259   0.060     
 28.00 5682.198  4.105 -0.470   52.4  1.08  6.388   47.4  1.00  6.285   0.103     
 28.00 5754.655  1.935 -2.330   76.4  1.08  6.636   71.4  1.00  6.535   0.101     
 28.00 5760.828  4.105 -0.800   36.2  1.08  6.355   33.0  1.00  6.281   0.074     
 28.00 5805.213  4.167 -0.640   44.5  1.08  6.434   39.6  1.00  6.331   0.103     
 28.00 5846.986  1.676 -3.210   25.4  1.08  6.146   21.8  1.00  6.036   0.110     
 28.00 6007.306  1.676 -3.330   26.7  1.08  6.287   23.9  1.00  6.203   0.084     
 28.00 6025.751  4.236 -1.760    6.5  1.08  6.447    4.6  1.00  6.276   0.171 X   
 28.00 6039.296  4.236 -2.030    2.3  1.08  6.242    1.0  1.00  5.862   0.380 X   
 28.00 6108.107  1.676 -2.450   67.8  1.08  6.271   63.0  1.00  6.174   0.097     
 28.00 6111.066  4.088 -0.870   38.8  1.08  6.426   33.8  1.00  6.318   0.108     
 28.00 6130.130  4.266 -0.960   23.7  1.08  6.355   21.1  1.00  6.280   0.075     
 28.00 6133.963  4.088 -1.830    6.5  1.08  6.372    5.0  1.00  6.239   0.133     
 28.00 6175.360  4.089 -0.530   50.9  1.08  6.356   46.3  1.00  6.264   0.092     
 28.00 6176.807  4.088 -0.530   67.7  1.08  6.733   62.3  1.00  6.627   0.106     
 28.00 6177.236  1.826 -3.500   14.6  1.08  6.249   13.0  1.00  6.170   0.079     
 28.00 6177.543  4.236 -2.141    1.9  1.08  6.262    1.6  1.00  6.175   0.087     
 28.00 6186.709  4.105 -0.960   35.0  1.08  6.465   29.2  1.00  6.331   0.134     
 28.00 6204.600  4.088 -1.130   24.0  1.08  6.359   19.4  1.00  6.226   0.133     
 28.00 6223.981  4.105 -0.990   29.9  1.08  6.380   26.5  1.00  6.295   0.085     
 28.00 6230.090  4.105 -1.260   21.4  1.08  6.435   17.9  1.00  6.325   0.110     
 28.00 6316.574  4.153 -1.900    4.9  1.08  6.362    2.8  1.00  6.096   0.266 X   
 28.00 6327.593  1.676 -3.150   41.7  1.08  6.406   36.7  1.00  6.293   0.113     
 28.00 6378.247  4.153 -0.890   35.8  1.08  6.451   30.5  1.00  6.331   0.120     
 28.00 6414.581  4.153 -1.220   16.0  1.08  6.264   11.4  1.00  6.078   0.186 X   
 28.00 6598.593  4.236 -0.980   27.1  1.08  6.409   23.2  1.00  6.306   0.103     
 28.00 6635.118  4.419 -0.820   27.5  1.08  6.434   23.8  1.00  6.338   0.096     
 28.00 6661.319  4.236 -1.570    6.8  1.08  6.248    5.3  1.00  6.122   0.126     
 28.00 6767.768  1.826 -2.170   82.6  1.08  6.364   78.0  1.00  6.277   0.087     
 28.00 6772.313  3.658 -0.980   52.8  1.08  6.380   47.5  1.00  6.275   0.105     
 
                                                             average =  0.101  (sigma= 0.020  m.e.= 0.003)
<  1   1 29.00> ...........................................................................
 29.00 5218.197  3.817  0.476   53.1  1.08  4.082   48.3  1.00  3.971   0.111     
 
                                                             average =  0.111  (sigma= 0.000  m.e.= 0.000)
<  1   1 30.00> ...........................................................................
 30.00 6362.338  5.796  0.150   25.1  1.08  4.635   19.2  1.00  4.493   0.142     
 
                                                             average =  0.142  (sigma= 0.000  m.e.= 0.000)
<  4   3 39.01> ...........................................................................
 39.01 4883.684  1.084  0.070   55.9  1.08  2.085   53.5  1.00  2.085   0.000     
 39.01 5289.815  1.033 -1.850    4.1  1.08  2.195    3.3  1.00  2.132   0.063     
 39.01 5402.774  1.839 -0.510   12.9  1.08  2.178   10.8  1.00  2.129   0.049     
 39.01 6795.414  1.738 -1.190    4.4  1.08  2.166    6.0  1.00  2.356  -0.190 X   
 
                                                             average =  0.037  (sigma= 0.027  m.e.= 0.016)
<  1   1 57.01> ...........................................................................
 57.01 6390.477  0.321 -1.450    3.5  1.08  1.242    3.3  1.00  1.248  -0.006     
 
                                                             average = -0.006  (sigma= 0.000  m.e.= 0.000)
<  3   3 58.01> ...........................................................................
 58.01 5274.229  1.044 -0.323    7.8  1.08  2.073    6.5  1.00  2.020   0.053     
 58.01 5330.556  0.869 -0.760    3.7  1.08  1.984    2.0  1.00  1.738   0.246     
 58.01 6043.373  1.206 -0.772    2.3  1.08  2.068    1.7  1.00  1.968   0.100     
 
                                                             average =  0.133  (sigma= 0.082  m.e.= 0.047)
<  1   1 59.01> ...........................................................................
 59.01 5259.728  0.633  0.080    3.1  1.08  0.492    4.6  1.00  0.708  -0.216     
 
                                                             average = -0.216  (sigma= 0.000  m.e.= 0.000)
<  1   1 60.01> ...........................................................................
 60.01 5319.815  0.550 -0.210   12.1  1.08  1.431    8.9  1.00  1.307   0.124     
 
                                                             average =  0.124  (sigma= 0.000  m.e.= 0.000)


==> anc/relabunds_BtoS.dat <==
<  4   3  6.00> ...........................................................................
  6.00 5052.167  7.685 -1.648   33.7  1.01  8.815   33.0  1.00  8.803   0.012     
  6.00 5380.337  7.685 -1.842   22.2  1.01  8.742   20.2  1.00  8.689   0.053     
  6.00 6587.610  8.537 -1.596   16.1  1.01  9.046   13.9  1.00  8.968   0.078     
  6.00 6655.517  8.537 -1.370    3.5  1.01  8.053    6.3  1.00  8.338  -0.285 X   
 
                                                             average =  0.048  (sigma= 0.027  m.e.= 0.016)
<  2   2  8.00> ...........................................................................
  8.00 5577.339  1.967 -8.204    3.4  1.01  9.111    2.4  1.00  8.958   0.153     
  8.00 6363.776  0.020-10.300    1.8  1.01  9.014    1.8  1.00  9.017  -0.003     
 
                                                             average =  0.075  (sigma= 0.078  m.e.= 0.055)
<  2   2 11.00> ...........................................................................
 11.00 6154.226  2.102 -1.560   39.6  1.01  6.347   35.9  1.00  6.296   0.051     
 11.00 6160.747  2.104 -1.260   62.5  1.01  6.401   56.4  1.00  6.327   0.074     
 
                                                             average =  0.063  (sigma= 0.012  m.e.= 0.008)
<  1   1 13.00> ...........................................................................
 13.00 6698.673  3.143 -1.647   26.1  1.01  6.350   20.5  1.00  6.230   0.120     
 
                                                             average =  0.120  (sigma= 0.000  m.e.= 0.000)
< 20  17 14.00> ...........................................................................
 14.00 5398.845  5.613 -3.040    4.8  1.01  8.126    3.4  1.00  7.976   0.150     
 14.00 5488.983  5.613 -0.530   19.5  1.01  6.283   16.9  1.00  6.214   0.069     
 14.00 5517.533  5.082 -2.384   15.1  1.01  7.535   12.4  1.00  7.442   0.093     
 14.00 5684.484  4.954 -1.650   62.6  1.01  7.625   57.2  1.00  7.544   0.081     
 14.00 5753.623  5.616 -0.830   49.6  1.01  7.159   44.8  1.00  7.087   0.072     
 14.00 5873.764  4.930 -2.610    7.0  1.01  7.234    7.6  1.00  7.280  -0.046 X   
 14.00 5948.541  5.082 -1.230   91.1  1.01  7.705   85.1  1.00  7.623   0.082     
 14.00 6067.624  5.082 -2.980    3.3  1.01  7.394    2.3  1.00  7.241   0.153 X   
 14.00 6125.021  5.613 -0.930   36.7  1.01  7.054   31.6  1.00  6.962   0.092     
 14.00 6142.483  5.619 -0.920   38.1  1.01  7.074   33.2  1.00  6.987   0.087     
 14.00 6145.016  5.616 -0.820   43.8  1.01  7.070   37.9  1.00  6.972   0.098     
 14.00 6155.693  5.619 -1.690    7.4  1.01  6.968    5.7  1.00  6.851   0.117     
 14.00 6243.815  5.616 -0.770   48.8  1.01  7.101   43.3  1.00  7.014   0.087     
 14.00 6244.466  5.616 -0.690   49.5  1.01  7.032   43.8  1.00  6.942   0.090     
 14.00 6616.124  5.954 -2.850    1.0  1.01  7.514    1.4  1.00  7.668  -0.154 X   
 14.00 6721.848  5.862 -1.490   55.2  1.01  8.007   47.7  1.00  7.918   0.089     
 14.00 6741.628  5.984 -1.750   18.1  1.01  7.772   16.0  1.00  7.712   0.060     
 14.00 6795.788  5.964 -1.980    7.9  1.01  7.581    7.0  1.00  7.528   0.053     
 14.00 6800.596  5.964 -1.640   14.9  1.01  7.546   11.8  1.00  7.435   0.111     
 14.00 6848.580  5.862 -2.080   20.2  1.01  8.056   16.2  1.00  7.943   0.113     
 
                                                             average =  0.091  (sigma= 0.022  m.e.= 0.005)
< 12  11 20.00> ...........................................................................
 20.00 5260.387  2.521 -1.900   32.7  1.01  6.501   28.1  1.00  6.417   0.084     
 20.00 5349.465  2.709 -1.178   90.7  1.01  7.184   88.2  1.00  7.150   0.034     
 20.00 5512.980  2.932 -0.290   92.3  1.01  6.227   86.2  1.00  6.149   0.078     
 20.00 5581.965  2.523 -0.710   94.8  1.01  6.572   91.6  1.00  6.527   0.045     
 20.00 5590.114  2.521 -0.710   93.3  1.01  6.539   86.7  1.00  6.427   0.112 X   
 20.00 5867.562  2.932 -0.801   26.0  1.01  5.603   22.3  1.00  5.528   0.075     
 20.00 6161.297  2.523 -1.020   59.8  1.01  6.074   56.1  1.00  6.025   0.049     
 20.00 6166.439  2.521 -0.900   74.7  1.01  6.220   70.2  1.00  6.157   0.063     
 20.00 6169.042  2.523 -0.550   96.0  1.01  6.230   90.7  1.00  6.158   0.072     
 20.00 6169.563  2.526 -0.270  118.6  1.01  6.271  113.5  1.00  6.210   0.061     
 20.00 6455.598  2.523 -1.350   58.0  1.01  6.389   53.7  1.00  6.328   0.061     
 20.00 6499.650  2.523 -0.590   88.6  1.01  6.214   83.8  1.00  6.146   0.068     
 
                                                             average =  0.063  (sigma= 0.014  m.e.= 0.004)
<  2   2 21.00> ...........................................................................
 21.00 5356.091  1.865  0.120    2.2  1.01  3.063    2.0  1.00  3.043   0.020     
 21.00 5484.626  1.851  0.080    3.3  1.01  3.264    2.3  1.00  3.125   0.139     
 
                                                             average =  0.079  (sigma= 0.060  m.e.= 0.042)
<  9   7 21.01> ...........................................................................
 21.01 5239.813  1.455 -0.770   50.8  1.01  3.192   45.2  1.00  3.080   0.112     
 21.01 5318.349  1.357 -2.040   15.9  1.01  3.538   13.2  1.00  3.444   0.094     
 21.01 5526.790  1.768  0.130   79.5  1.01  3.172   73.7  1.00  3.056   0.116     
 21.01 5552.224  1.455 -2.270    4.8  1.01  3.261    4.1  1.00  3.193   0.068     
 21.01 5667.149  1.500 -1.240   34.3  1.01  3.334   26.8  1.00  3.167   0.167 X   
 21.01 5669.042  1.500 -1.120   33.7  1.01  3.201   29.7  1.00  3.115   0.086     
 21.01 5684.202  1.507 -1.050   39.1  1.01  3.252   33.2  1.00  3.130   0.122     
 21.01 6245.637  1.507 -0.980   39.4  1.01  3.153   33.0  1.00  3.023   0.130     
 21.01 6320.851  1.500 -1.770    8.7  1.01  3.049    8.1  1.00  3.017   0.032 X   
 
                                                             average =  0.104  (sigma= 0.020  m.e.= 0.008)
< 53  47 22.00> ...........................................................................
 22.00 4742.792  2.236  0.210   29.8  1.01  4.802   26.1  1.00  4.736   0.066     
 22.00 4758.120  2.249  0.425   46.2  1.01  4.960   41.1  1.00  4.874   0.086     
 22.00 4759.272  2.256  0.514   49.7  1.01  4.954   45.7  1.00  4.893   0.061     
 22.00 4856.012  2.256  0.440   32.0  1.01  4.672   26.9  1.00  4.576   0.096     
 22.00 4926.147  0.818 -2.170    8.2  1.01  5.060    6.8  1.00  4.999   0.061     
 22.00 4997.098  0.000 -2.118   32.1  1.01  4.937   26.4  1.00  4.843   0.094     
 22.00 4999.504  0.826  0.250  105.7  1.01  5.028  101.8  1.00  4.977   0.051     
 22.00 5009.646  0.021 -2.259   24.9  1.01  4.932   19.5  1.00  4.823   0.109     
 22.00 5016.162  0.848 -0.574   63.7  1.01  4.920   57.7  1.00  4.821   0.099     
 22.00 5022.871  0.826 -0.434   76.1  1.01  5.048   69.9  1.00  4.939   0.109     
 22.00 5024.842  0.818 -0.602   72.2  1.01  5.115   65.3  1.00  4.990   0.125     
 22.00 5036.468  1.443  0.130   63.8  1.01  4.811   59.8  1.00  4.753   0.058     
 22.00 5039.959  0.021 -1.130   73.7  1.01  4.870   68.4  1.00  4.786   0.084     
 22.00 5043.588  0.836 -1.733   15.3  1.01  4.944   13.1  1.00  4.892   0.052     
 22.00 5062.112  2.160 -0.464   17.9  1.01  5.063   14.7  1.00  4.979   0.084     
 22.00 5064.081  2.695 -0.270    6.9  1.01  4.903    5.0  1.00  4.772   0.131     
 22.00 5064.654  0.048 -0.991   85.9  1.01  5.047   80.9  1.00  4.968   0.079     
 22.00 5113.448  1.443 -0.783   29.0  1.01  4.967   24.8  1.00  4.893   0.074     
 22.00 5147.479  0.000 -2.012   39.6  1.01  4.974   34.5  1.00  4.905   0.069     
 22.00 5152.185  0.021 -2.024   39.2  1.01  4.998   33.5  1.00  4.916   0.082     
 22.00 5173.742  0.000 -1.118   68.4  1.01  4.690   63.3  1.00  4.616   0.074     
 22.00 5192.969  0.021 -1.006   84.6  1.01  4.977   78.8  1.00  4.883   0.094     
 22.00 5210.386  0.048 -0.884   84.9  1.01  4.887   82.7  1.00  4.877   0.010     
 22.00 5219.700  0.021 -2.292   32.1  1.01  5.111   26.6  1.00  5.023   0.088     
 22.00 5247.291  2.103 -0.727    8.0  1.01  4.846    9.0  1.00  4.926  -0.080 X   
 22.00 5260.001  2.738 -0.180    8.8  1.01  4.961    6.9  1.00  4.864   0.097     
 22.00 5295.780  1.067 -1.633   14.2  1.01  5.016   12.4  1.00  4.974   0.042     
 22.00 5426.237  0.021 -3.006    8.2  1.01  5.058    6.5  1.00  4.982   0.076     
 22.00 5453.643  1.443 -1.610    6.9  1.01  4.998    4.5  1.00  4.826   0.172 X   
 22.00 5471.197  1.443 -1.400    9.1  1.01  4.919    7.3  1.00  4.840   0.079     
 22.00 5490.150  1.460 -0.933   24.5  1.01  4.997   20.3  1.00  4.913   0.084     
 22.00 5503.897  2.578  0.020   13.3  1.01  4.800   11.7  1.00  4.756   0.044     
 22.00 5648.567  2.495 -0.260   11.8  1.01  4.929    9.7  1.00  4.853   0.076     
 22.00 5716.457  2.297 -0.700    6.6  1.01  4.889    6.2  1.00  4.883   0.006     
 22.00 5739.464  2.249 -0.600    9.1  1.01  4.896    6.9  1.00  4.786   0.110     
 22.00 5866.452  1.067 -0.840   50.3  1.01  5.027   44.0  1.00  4.935   0.092     
 22.00 5880.273  1.053 -2.045    7.3  1.01  5.045    3.4  1.00  4.722   0.323 X   
 22.00 5903.317  1.067 -2.145    6.0  1.01  5.065    4.9  1.00  5.001   0.064     
 22.00 5922.110  1.046 -1.466   23.5  1.01  5.062   19.7  1.00  4.990   0.072     
 22.00 5965.828  1.879 -0.409   25.2  1.01  4.875   23.4  1.00  4.856   0.019     
 22.00 5978.543  1.873 -0.496   27.3  1.01  5.006   22.3  1.00  4.907   0.099     
 22.00 6064.629  1.046 -1.944    9.8  1.01  5.067    7.5  1.00  4.968   0.099     
 22.00 6092.798  1.887 -1.379    4.2  1.01  4.936    4.6  1.00  5.003  -0.067 X   
 22.00 6098.694  3.062 -0.010    5.9  1.01  4.871    6.0  1.00  4.898  -0.027 X   
 22.00 6121.006  1.879 -0.912    4.4  1.01  4.481    3.0  1.00  4.332   0.149     
 22.00 6126.217  1.067 -1.425   25.2  1.01  5.072   21.6  1.00  5.010   0.062     
 22.00 6220.500  2.677 -0.140    9.3  1.01  4.838    7.9  1.00  4.780   0.058     
 22.00 6258.104  1.443 -0.355   55.2  1.01  4.984   49.9  1.00  4.912   0.072     
 22.00 6303.757  1.443 -1.566    9.3  1.01  5.044    9.1  1.00  5.061  -0.017     
 22.00 6312.238  1.460 -1.552    9.1  1.01  5.036    7.3  1.00  4.957   0.079     
 22.00 6419.098  2.175 -1.497    2.1  1.01  5.006    1.0  1.00  4.702   0.304 X   
 22.00 6716.707  2.487 -1.393    1.8  1.01  5.122    1.7  1.00  5.118   0.004     
 22.00 6743.124  0.900 -1.630   19.7  1.01  4.925   16.0  1.00  4.844   0.081     
 
                                                             average =  0.074  (sigma= 0.032  m.e.= 0.005)
<  6   3 22.01> ...........................................................................
 22.01 5005.157  1.566 -2.550   24.8  1.01  4.903   21.2  1.00  4.810   0.093     
 22.01 5185.913  1.893 -1.350   64.6  1.01  4.897   60.2  1.00  4.804   0.093     
 22.01 5211.536  2.590 -1.356   35.9  1.01  4.941   31.8  1.00  4.848   0.093     
 22.01 5336.771  1.582 -1.700   73.6  1.01  5.133   69.9  1.00  5.057   0.076 X   
 22.01 5381.015  1.566 -2.080   59.2  1.01  5.176   53.4  1.00  5.055   0.121 X   
 22.01 5418.751  1.582 -1.999   52.6  1.01  4.959   48.2  1.00  4.870   0.089 X   
 
                                                             average =  0.093  (sigma= 0.000  m.e.= 0.000)
< 14  13 23.00> ...........................................................................
 23.00 5657.435  1.064 -1.020    7.0  1.01  4.017    5.9  1.00  3.966   0.051     
 23.00 5668.361  1.081 -1.030    7.3  1.01  4.063    6.2  1.00  4.015   0.048     
 23.00 5670.853  1.081 -0.420   22.6  1.01  4.040   18.9  1.00  3.967   0.073     
 23.00 6058.139  1.043 -1.374    4.5  1.01  4.117    3.0  1.00  3.964   0.153 X   
 23.00 6111.645  1.043 -0.715   13.9  1.01  3.995   10.7  1.00  3.892   0.103     
 23.00 6135.361  1.051 -0.746   11.6  1.01  3.945   10.0  1.00  3.901   0.044     
 23.00 6150.157  0.301 -1.780   14.6  1.01  4.342   11.0  1.00  4.232   0.110     
 23.00 6224.529  0.287 -2.010    7.2  1.01  4.204    6.4  1.00  4.182   0.022     
 23.00 6233.164  0.275 -2.070    4.7  1.01  4.052    4.1  1.00  4.023   0.029     
 23.00 6242.829  0.262 -1.550   10.8  1.01  3.908    9.3  1.00  3.868   0.040     
 23.00 6251.827  0.287 -1.340   18.2  1.01  3.999   15.2  1.00  3.936   0.063     
 23.00 6266.307  0.275 -2.290    3.3  1.01  4.109    2.9  1.00  4.084   0.025     
 23.00 6274.649  0.267 -1.670    9.7  1.01  3.983    7.2  1.00  3.873   0.110     
 23.00 6531.415  1.218 -0.840    8.9  1.01  4.052    6.7  1.00  3.944   0.108     
 
                                                             average =  0.064  (sigma= 0.032  m.e.= 0.009)
<  1   1 23.01> ...........................................................................
 23.01 5303.255  2.276 -1.936    4.4  1.01  3.971    4.3  1.00  3.964   0.007     
 
                                                             average =  0.007  (sigma= 0.000  m.e.= 0.000)
< 26  22 24.00> ...........................................................................
 24.00 4708.018  3.168  0.110   58.8  1.01  5.690   55.1  1.00  5.626   0.064     
 24.00 4756.137  3.104  0.090   65.1  1.01  5.831   60.6  1.00  5.743   0.088     
 24.00 4801.047  3.122 -0.131   50.7  1.01  5.714   46.7  1.00  5.644   0.070     
 24.00 4964.916  0.941 -2.527   38.7  1.01  5.670   34.2  1.00  5.604   0.066     
 24.00 4966.810  3.849 -0.950    5.0  1.01  5.772    7.5  1.00  5.980  -0.208 X   
 24.00 5200.207  3.385 -0.660   25.4  1.01  5.877   21.1  1.00  5.782   0.095     
 24.00 5238.964  2.709 -1.305   17.8  1.01  5.655   14.8  1.00  5.575   0.080     
 24.00 5247.566  0.961 -1.640   84.1  1.01  5.792   80.1  1.00  5.735   0.057     
 24.00 5272.007  3.449 -0.422   23.6  1.01  5.650   21.3  1.00  5.606   0.044     
 24.00 5275.713  2.889 -0.054   69.5  1.01  5.477   60.7  1.00  5.370   0.107     
 24.00 5293.396  3.375 -1.360    4.4  1.01  5.657    4.5  1.00  5.686  -0.029 X   
 24.00 5296.691  0.983 -1.400   96.9  1.01  5.845   89.5  1.00  5.719   0.126     
 24.00 5297.968  2.899 -0.060   71.3  1.01  5.613   63.9  1.00  5.512   0.101     
 24.00 5300.744  0.983 -2.120   61.5  1.01  5.761   54.9  1.00  5.651   0.110     
 24.00 5312.871  3.449 -0.562   18.3  1.01  5.637   16.7  1.00  5.605   0.032     
 24.00 5329.142  2.913 -0.064   70.7  1.01  5.686   66.8  1.00  5.636   0.050     
 24.00 5340.472  3.438 -0.731   13.8  1.01  5.641   12.1  1.00  5.590   0.051     
 24.00 5344.789  3.449 -1.060    8.9  1.01  5.758    7.2  1.00  5.673   0.085     
 24.00 5348.312  1.004 -1.290  105.1  1.01  5.909  100.2  1.00  5.841   0.068     
 24.00 5729.178  3.845 -1.058    2.3  1.01  5.490    3.5  1.00  5.696  -0.206 X   
 24.00 5787.965  3.322 -0.083   49.2  1.01  5.702   44.2  1.00  5.623   0.079     
 24.00 5844.593  3.013 -1.760    4.0  1.01  5.638    5.2  1.00  5.779  -0.141 X   
 24.00 6330.093  0.941 -2.920   29.5  1.01  5.756   25.7  1.00  5.700   0.056     
 24.00 6630.005  1.030 -3.560    7.4  1.01  5.723    6.2  1.00  5.669   0.054     
 24.00 6661.078  4.193 -0.190   12.2  1.01  5.695   10.4  1.00  5.629   0.066     
 24.00 6669.255  4.175 -0.560    6.8  1.01  5.759    5.8  1.00  5.699   0.060     
 
                                                             average =  0.073  (sigma= 0.023  m.e.= 0.005)
<  5   4 24.01> ...........................................................................
 24.01 5279.876  4.073 -2.100   17.8  1.01  5.779   16.8  1.00  5.747   0.032     
 24.01 5305.853  3.827 -2.357   26.3  1.01  6.061   24.0  1.00  6.000   0.061     
 24.01 5313.563  4.073 -1.650   32.2  1.01  5.740   29.1  1.00  5.662   0.078     
 24.01 5502.067  4.168 -1.990   18.7  1.01  5.783   15.7  1.00  5.680   0.103     
 24.01 6129.226  4.750 -2.440    1.6  1.01  5.535    4.4  1.00  5.999  -0.464 X   
 
                                                             average =  0.068  (sigma= 0.026  m.e.= 0.013)
<  3   3 25.00> ...........................................................................
 25.00 5004.892  2.920 -1.630   15.4  1.01  5.484   13.0  1.00  5.415   0.069     
 25.00 6265.612  4.233 -1.317    4.3  1.01  5.746    3.7  1.00  5.692   0.054     
 25.00 6440.971  3.771 -1.420    6.8  1.01  5.610    5.4  1.00  5.519   0.091     
 
                                                             average =  0.071  (sigma= 0.015  m.e.= 0.009)
<272 257 26.00> ...........................................................................
 26.00 4690.136  3.686 -1.680   57.0  1.01  7.670   53.6  1.00  7.611   0.059    p
 26.00 4741.529  2.832 -2.000   72.3  1.01  7.535   69.8  1.00  7.499   0.036    p
 26.00 4779.443  3.415 -2.310   44.0  1.01  7.730   39.2  1.00  7.643   0.087    p
 26.00 4780.811  3.251 -3.360    9.3  1.01  7.629    7.9  1.00  7.568   0.061    p
 26.00 4785.957  4.143 -1.930   27.5  1.01  7.669   23.9  1.00  7.593   0.076    p
 26.00 4790.746  3.251 -3.240    9.0  1.01  7.493    7.8  1.00  7.442   0.051    p
 26.00 4807.708  3.368 -2.200   48.7  1.01  7.665   45.4  1.00  7.612   0.053    p
 26.00 4808.147  3.251 -2.790   29.8  1.01  7.721   26.3  1.00  7.656   0.065    p
 26.00 4813.116  3.274 -2.890   18.7  1.01  7.547   17.1  1.00  7.517   0.030    p
 26.00 4835.869  4.103 -1.500   49.2  1.01  7.695   46.8  1.00  7.660   0.035    p
 26.00 4882.144  3.417 -1.640   72.7  1.01  7.702   69.6  1.00  7.649   0.053    p
 26.00 4907.733  3.430 -1.840   61.9  1.01  7.656   57.9  1.00  7.585   0.071    p
 26.00 4939.686  0.859 -3.340   98.8  1.01  7.519   93.8  1.00  7.437   0.082    p
 26.00 4950.104  3.417 -1.670   75.0  1.01  7.764   72.1  1.00  7.715   0.049    p
 26.00 4961.915  3.634 -2.290   29.7  1.01  7.579   26.7  1.00  7.525   0.054    p
 26.00 4962.565  4.178 -1.290   55.7  1.01  7.685   51.4  1.00  7.606   0.079    p
 26.00 4969.916  4.217 -0.710   72.0  1.01  7.514   68.6  1.00  7.455   0.059    p
 26.00 5001.862  3.882  0.010  140.0  1.01  7.544  136.2  1.00  7.497   0.047     
 26.00 5002.789  3.396 -1.580   73.4  1.01  7.608   72.9  1.00  7.614  -0.006    p
 26.00 5014.941  3.943 -0.250  114.2  1.01  7.564  111.9  1.00  7.530   0.034     
 26.00 5022.236  3.984 -0.530   95.1  1.01  7.581   92.3  1.00  7.537   0.044    p
 26.00 5028.126  3.573 -1.474   76.4  1.01  7.795   72.4  1.00  7.720   0.075    p
 26.00 5072.076  4.283 -1.031   71.4  1.01  7.862   70.0  1.00  7.847   0.015    p
 26.00 5074.748  4.220 -0.200  123.0  1.01  7.822  118.1  1.00  7.764   0.058     
 26.00 5079.739  0.990 -3.220   99.1  1.01  7.498   93.2  1.00  7.398   0.100     
 26.00 5083.338  0.958 -2.958  108.6  1.01  7.399  102.7  1.00  7.306   0.093     
 26.00 5123.719  1.011 -3.068  104.4  1.01  7.468   97.9  1.00  7.356   0.112     
 26.00 5127.358  0.915 -3.307   97.7  1.01  7.465   93.6  1.00  7.406   0.059    p
 26.00 5127.681  0.052 -6.125   20.2  1.01  7.589   17.9  1.00  7.559   0.030    p
 26.00 5137.395  4.178 -0.400   94.7  1.01  7.590   90.8  1.00  7.533   0.057    p
 26.00 5145.094  2.198 -3.230   50.3  1.01  7.546   47.1  1.00  7.505   0.041    p
 26.00 5159.050  4.283 -0.820   68.0  1.01  7.572   64.3  1.00  7.508   0.064    p
 26.00 5194.941  1.557 -2.090  132.2  1.01  7.494  125.5  1.00  7.407   0.087     
 26.00 5195.468  4.220 -0.002  105.0  1.01  7.408  100.4  1.00  7.339   0.069     
 26.00 5196.077  4.256 -0.451   75.2  1.01  7.324   71.8  1.00  7.266   0.058    p
 26.00 5197.929  4.301 -1.640   36.7  1.01  7.713   33.4  1.00  7.655   0.058    p
 26.00 5206.801  4.283 -2.530    6.5  1.01  7.587    5.5  1.00  7.524   0.063    p
 26.00 5217.389  3.211 -1.097  118.1  1.01  7.686  113.7  1.00  7.627   0.059     
 26.00 5223.187  3.635 -2.390   32.3  1.01  7.724   29.0  1.00  7.665   0.059    p
 26.00 5225.525  0.110 -4.789   73.2  1.01  7.511   69.2  1.00  7.459   0.052    p
 26.00 5228.403  4.220 -1.290   58.0  1.01  7.761   54.3  1.00  7.696   0.065    p
 26.00 5242.491  3.634 -0.840   88.1  1.01  7.467   84.5  1.00  7.404   0.063    p
 26.00 5243.773  4.256 -1.150   62.7  1.01  7.741   61.0  1.00  7.721   0.020    p
 26.00 5247.049  0.087 -4.946   66.5  1.01  7.477   63.5  1.00  7.452   0.025    p
 26.00 5250.208  0.121 -4.938   67.4  1.01  7.526   62.7  1.00  7.459   0.067    p
 26.00 5250.645  2.198 -2.050   98.7  1.01  7.436   95.1  1.00  7.386   0.050    p
 26.00 5253.023  2.279 -3.940   20.4  1.01  7.639   16.4  1.00  7.541   0.098    p
 26.00 5253.461  3.283 -1.670   75.1  1.01  7.589   71.5  1.00  7.531   0.058    p
 26.00 5279.654  3.301 -3.440    3.8  1.01  7.302    3.6  1.00  7.296   0.006    p
 26.00 5285.118  4.434 -1.640   26.7  1.01  7.601   23.9  1.00  7.544   0.057    p
 26.00 5288.528  3.695 -1.670   55.1  1.01  7.575   52.5  1.00  7.538   0.037    p
 26.00 5300.412  4.593 -1.750    4.7  1.01  6.947    4.3  1.00  6.920   0.027    p
 26.00 5301.327  4.386 -2.750    2.1  1.01  7.384    1.8  1.00  7.330   0.054    p
 26.00 5308.707  4.256 -2.500    6.0  1.01  7.490    4.8  1.00  7.402   0.088    p
 26.00 5320.039  3.642 -2.540   21.1  1.01  7.590   16.4  1.00  7.464   0.126    p
 26.00 5321.109  4.434 -1.440   41.9  1.01  7.753   37.8  1.00  7.679   0.074    p
 26.00 5322.041  2.279 -3.030   61.7  1.01  7.669   58.2  1.00  7.619   0.050    p
 26.00 5326.140  3.573 -1.549   36.2  1.01  6.904   31.8  1.00  6.824   0.080    p
 26.00 5329.987  4.076 -1.300   49.3  1.01  7.444   47.4  1.00  7.421   0.023    p
 26.00 5332.899  1.557 -2.940   86.2  1.01  7.446   80.1  1.00  7.335   0.111    p
 26.00 5339.928  3.266 -0.680  144.5  1.01  7.625  141.1  1.00  7.584   0.041     
 26.00 5364.858  4.446  0.220  131.4  1.01  7.744  125.3  1.00  7.672   0.072     
 26.00 5365.396  3.573 -1.440   73.8  1.01  7.655   71.8  1.00  7.630   0.025    p
 26.00 5373.698  4.473 -0.860   64.2  1.01  7.687   60.9  1.00  7.630   0.057    p
 26.00 5376.826  4.294 -2.310   15.7  1.01  7.818   13.3  1.00  7.744   0.074    p
 26.00 5379.574  3.695 -1.480   62.3  1.01  7.545   58.3  1.00  7.474   0.071    p
 26.00 5385.579  3.695 -2.970    6.6  1.01  7.464    5.9  1.00  7.429   0.035    p
 26.00 5389.479  4.415 -0.410   86.4  1.01  7.661   80.9  1.00  7.565   0.096    p
 26.00 5393.167  3.241 -0.910  144.3  1.01  7.820  139.3  1.00  7.764   0.056     
 26.00 5395.215  4.446 -2.170   21.7  1.01  8.007   19.0  1.00  7.944   0.063    p
 26.00 5398.277  4.446 -0.670   75.2  1.01  7.702   71.1  1.00  7.632   0.070    p
 26.00 5401.264  4.320 -1.920   27.4  1.01  7.785   24.8  1.00  7.736   0.049    p
 26.00 5406.770  4.371 -1.720   38.1  1.01  7.868   34.5  1.00  7.806   0.062    p
 26.00 5409.133  4.371 -1.300   57.0  1.01  7.866   51.7  1.00  7.769   0.097    p
 26.00 5410.910  4.473  0.280  126.8  1.01  7.655  123.2  1.00  7.611   0.044     
 26.00 5412.798  4.434 -1.890   20.1  1.01  7.669   17.0  1.00  7.589   0.080    p
 26.00 5434.523  1.011 -2.122  193.1  1.01  7.501  184.9  1.00  7.439   0.062     
 26.00 5436.297  4.386 -1.540   40.3  1.01  7.764   37.3  1.00  7.715   0.049    p
 26.00 5436.587  2.279 -3.390   42.3  1.01  7.587   38.2  1.00  7.527   0.060    p
 26.00 5441.354  4.312 -1.730   33.0  1.01  7.716   29.4  1.00  7.649   0.067    p
 26.00 5445.042  4.386 -0.020  122.1  1.01  7.746  117.3  1.00  7.690   0.056     
 26.00 5461.550  4.446 -1.900   26.9  1.01  7.870   23.9  1.00  7.809   0.061    p
 26.00 5463.271  4.434  0.110   97.4  1.01  7.355   93.4  1.00  7.295   0.060    p
 26.00 5464.278  4.143 -1.720   39.5  1.01  7.695   35.7  1.00  7.629   0.066    p
 26.00 5470.092  4.446 -1.810   26.6  1.01  7.772   22.3  1.00  7.675   0.097    p
 26.00 5473.164  4.191 -2.140   19.9  1.01  7.674   17.2  1.00  7.607   0.067    p
 26.00 5473.900  4.154 -0.760   78.7  1.01  7.558   74.6  1.00  7.490   0.068    p
 26.00 5483.098  4.154 -1.580   44.6  1.01  7.664   41.8  1.00  7.621   0.043    p
 26.00 5487.144  4.415 -1.530   33.8  1.01  7.627   30.8  1.00  7.575   0.052    p
 26.00 5491.840  4.186 -2.400   13.1  1.01  7.701   10.8  1.00  7.618   0.083    p
 26.00 5493.497  4.103 -1.840   36.4  1.01  7.695   34.5  1.00  7.670   0.025    p
 26.00 5501.464  0.958 -2.950  115.5  1.01  7.416  110.1  1.00  7.343   0.073     
 26.00 5506.778  0.990 -2.797  126.2  1.01  7.471  120.9  1.00  7.405   0.066     
 26.00 5517.069  4.209 -2.370   17.7  1.01  7.856   15.7  1.00  7.806   0.050    p
 26.00 5522.447  4.209 -1.550   44.8  1.01  7.691   41.4  1.00  7.635   0.056    p
 26.00 5539.284  3.642 -2.660   17.8  1.01  7.601   14.9  1.00  7.522   0.079    p
 26.00 5543.937  4.217 -1.140   62.7  1.01  7.667   58.5  1.00  7.594   0.073    p
 26.00 5546.500  4.371 -1.310   51.1  1.01  7.755   47.9  1.00  7.702   0.053    p
 26.00 5549.948  3.695 -2.910   10.7  1.01  7.632   11.1  1.00  7.668  -0.036 X   
 26.00 5552.691  4.956 -1.990    8.7  1.01  7.811    6.5  1.00  7.683   0.128    p
 26.00 5559.638  4.988 -1.830    7.8  1.01  7.630    7.7  1.00  7.637  -0.007    p
 26.00 5565.704  4.607 -0.285   80.7  1.01  7.548   74.5  1.00  7.437   0.111    p
 26.00 5568.072  4.154 -1.761    3.4  1.01  6.379    2.5  1.00  6.256   0.123    p
 26.00 5568.867  3.635 -2.950   10.1  1.01  7.584    7.5  1.00  7.456   0.128    p
 26.00 5569.618  3.417 -0.540  158.3  1.01  7.712  155.0  1.00  7.674   0.038     
 26.00 5576.090  3.430 -1.000  118.4  1.01  7.769  115.5  1.00  7.732   0.037     
 26.00 5577.031  5.033 -1.550   12.8  1.01  7.637   10.4  1.00  7.544   0.093    p
 26.00 5587.573  4.143 -1.850   34.5  1.01  7.693   31.9  1.00  7.652   0.041    p
 26.00 5595.075  5.064 -1.770    6.7  1.01  7.566    6.0  1.00  7.526   0.040    p
 26.00 5600.226  4.260 -1.808   30.8  1.01  7.682   26.4  1.00  7.593   0.089    p
 26.00 5608.974  4.209 -2.400   11.5  1.01  7.649   10.3  1.00  7.609   0.040    p
 26.00 5618.631  4.209 -1.380   52.4  1.01  7.681   47.7  1.00  7.597   0.084    p
 26.00 5619.587  4.386 -1.700   35.8  1.01  7.809   33.1  1.00  7.765   0.044    p
 26.00 5633.975  4.991 -0.270   66.4  1.01  7.596   62.5  1.00  7.531   0.065    p
 26.00 5635.824  4.256 -1.890   37.3  1.01  7.901   33.0  1.00  7.824   0.077    p
 26.00 5636.696  3.640 -2.610   21.9  1.01  7.664   20.1  1.00  7.633   0.031    p
 26.00 5638.262  4.220 -0.870   79.7  1.01  7.736   75.9  1.00  7.675   0.061    p
 26.00 5650.020  5.099 -0.920   39.4  1.01  7.735   35.2  1.00  7.664   0.071    p
 26.00 5650.704  5.085 -0.960   37.4  1.01  7.768   35.5  1.00  7.741   0.027    p
 26.00 5651.470  4.473 -2.000   20.1  1.01  7.804   18.1  1.00  7.759   0.045    p
 26.00 5652.320  4.260 -1.950   28.8  1.01  7.776   25.9  1.00  7.722   0.054    p
 26.00 5653.889  4.386 -1.640   39.2  1.01  7.809   35.0  1.00  7.736   0.073    p
 26.00 5661.348  4.284 -2.020   24.3  1.01  7.756   21.0  1.00  7.683   0.073    p
 26.00 5662.515  4.178 -0.541   95.0  1.01  7.632   90.3  1.00  7.559   0.073    p
 26.00 5672.267  4.584 -2.800    1.9  1.01  7.562    2.5  1.00  7.700  -0.138 X   
 26.00 5679.025  4.652 -0.920   60.7  1.01  7.819   57.1  1.00  7.757   0.062    p
 26.00 5680.241  4.186 -2.580   11.4  1.01  7.800   10.1  1.00  7.755   0.045    p
 26.00 5696.102  4.548 -1.990   14.3  1.01  7.674   12.5  1.00  7.618   0.056    p
 26.00 5701.545  2.559 -2.216   85.0  1.01  7.607   80.4  1.00  7.536   0.071    p
 26.00 5705.466  4.301 -1.600   40.0  1.01  7.713   35.8  1.00  7.638   0.075    p
 26.00 5731.762  4.256 -1.300   59.9  1.01  7.785   56.5  1.00  7.731   0.054    p
 26.00 5732.275  4.991 -1.560   16.9  1.01  7.750   14.3  1.00  7.673   0.077    p
 26.00 5752.023  4.548 -1.267   56.1  1.01  7.959   52.8  1.00  7.906   0.053    p
 26.00 5753.121  4.260 -0.760   77.8  1.01  7.640   74.2  1.00  7.581   0.059    p
 26.00 5759.544  4.301 -2.220   12.8  1.01  7.604   10.8  1.00  7.533   0.071    p
 26.00 5760.345  3.642 -2.490   23.3  1.01  7.577   20.7  1.00  7.524   0.053    p
 26.00 5775.080  4.220 -1.203   61.2  1.01  7.672   57.6  1.00  7.614   0.058    p
 26.00 5778.455  2.588 -3.590   24.5  1.01  7.669   20.7  1.00  7.592   0.077    p
 26.00 5784.657  3.396 -2.670   27.5  1.01  7.615   24.5  1.00  7.562   0.053    p
 26.00 5793.913  4.220 -1.700   35.6  1.01  7.634   33.3  1.00  7.601   0.033    p
 26.00 5811.917  4.143 -2.430   12.4  1.01  7.646   10.9  1.00  7.597   0.049    p
 26.00 5814.805  4.283 -1.970   25.6  1.01  7.731   22.4  1.00  7.664   0.067    p
 26.00 5827.875  3.283 -3.410   12.0  1.01  7.772   11.3  1.00  7.762   0.010    p
 26.00 5835.098  4.256 -2.370   14.7  1.01  7.781   12.8  1.00  7.724   0.057    p
 26.00 5837.700  4.294 -2.340    9.9  1.01  7.585    8.9  1.00  7.548   0.037    p
 26.00 5845.266  5.033 -1.820    7.4  1.01  7.623    6.7  1.00  7.589   0.034    p
 26.00 5849.682  3.695 -2.990    8.6  1.01  7.587    7.2  1.00  7.520   0.067    p
 26.00 5852.217  4.548 -1.330   42.7  1.01  7.738   38.4  1.00  7.661   0.077    p
 26.00 5853.149  1.485 -5.280    7.8  1.01  7.648    5.6  1.00  7.520   0.128    p
 26.00 5855.091  4.607 -1.760   24.1  1.01  7.795   21.4  1.00  7.737   0.058    p
 26.00 5856.083  4.294 -1.640   34.7  1.01  7.632   30.6  1.00  7.555   0.077    p
 26.00 5858.779  4.220 -2.260   13.8  1.01  7.602   12.5  1.00  7.566   0.036    p
 26.00 5859.578  4.548 -0.398   74.3  1.01  7.408   69.7  1.00  7.336   0.072    p
 26.00 5861.107  4.283 -2.450    9.0  1.01  7.634    8.1  1.00  7.599   0.035    p
 26.00 5862.353  4.548 -0.058   90.8  1.01  7.393   86.0  1.00  7.323   0.070    p
 26.00 5880.029  4.558 -1.940   11.6  1.01  7.515   10.3  1.00  7.470   0.045    p
 26.00 5881.279  4.607 -1.840   16.5  1.01  7.650   13.1  1.00  7.540   0.110    p
 26.00 5902.485  4.593 -1.810   15.4  1.01  7.569   13.1  1.00  7.498   0.071    p
 26.00 5905.689  4.652 -0.730   59.2  1.01  7.596   55.6  1.00  7.535   0.061    p
 26.00 5909.970  3.211 -2.780   33.4  1.01  7.672   29.7  1.00  7.610   0.062    p
 26.00 5916.249  2.453 -2.994   57.0  1.01  7.638   52.2  1.00  7.565   0.073    p
 26.00 5927.786  4.652 -1.090   44.3  1.01  7.633   42.9  1.00  7.620   0.013    p
 26.00 5929.667  4.548 -1.410   41.4  1.01  7.790   37.9  1.00  7.730   0.060    p
 26.00 5930.173  4.652 -0.230   88.3  1.01  7.698   86.1  1.00  7.667   0.031    p
 26.00 5934.653  3.929 -1.170   75.8  1.01  7.653   74.3  1.00  7.638   0.015    p
 26.00 5952.716  3.984 -1.440   54.1  1.01  7.558   52.3  1.00  7.539   0.019    p
 26.00 5956.692  0.859 -4.605   53.9  1.01  7.561   49.1  1.00  7.500   0.061    p
 26.00 5969.559  4.283 -2.730    3.9  1.01  7.516    6.2  1.00  7.746  -0.230 X   
 26.00 5976.157  4.294 -2.551    1.3  1.01  6.855    1.9  1.00  7.040  -0.185 X   
 26.00 5983.673  4.548 -1.878   69.6  1.01  8.815   66.1  1.00  8.761   0.054    p
 26.00 5984.814  4.733 -0.343   81.5  1.01  7.682   80.7  1.00  7.676   0.006    p
 26.00 5987.066  4.795 -0.556   68.1  1.01  7.710   64.9  1.00  7.658   0.052    p
 26.00 6003.010  3.882 -1.120   85.2  1.01  7.733   83.3  1.00  7.711   0.022    p
 26.00 6027.050  4.076 -1.210   66.6  1.01  7.683   61.8  1.00  7.597   0.086    p
 26.00 6034.033  4.312 -2.420   10.1  1.01  7.682    6.1  1.00  7.454   0.228 X   
 26.00 6054.072  4.371 -2.310   10.7  1.01  7.657    9.8  1.00  7.628   0.029    p
 26.00 6065.482  2.608 -1.530  125.1  1.01  7.629  117.8  1.00  7.538   0.091     
 26.00 6082.708  2.223 -3.573   35.8  1.01  7.530   31.2  1.00  7.456   0.074    p
 26.00 6093.666  4.607 -1.500   33.8  1.01  7.758   29.9  1.00  7.684   0.074    p
 26.00 6094.364  4.652 -1.940   21.0  1.01  7.921   18.8  1.00  7.871   0.050    p
 26.00 6096.662  3.984 -1.930   40.7  1.01  7.725   35.6  1.00  7.635   0.090    p
 26.00 6098.280  4.558 -1.880   18.1  1.01  7.685   15.5  1.00  7.614   0.071    p
 26.00 6105.152  4.548 -2.050   12.8  1.01  7.653   11.2  1.00  7.600   0.053    p
 26.00 6120.244  0.915 -5.950    6.1  1.01  7.609    5.7  1.00  7.609   0.000    p
 26.00 6127.909  4.143 -0.718   49.2  1.01  6.864   45.9  1.00  6.812   0.052    p
 26.00 6136.993  2.198 -2.950   62.4  1.01  7.423   58.8  1.00  7.379   0.044    p
 26.00 6151.617  2.176 -3.299   53.5  1.01  7.564   48.3  1.00  7.487   0.077    p
 26.00 6157.725  4.076 -1.260   61.4  1.01  7.610   58.0  1.00  7.556   0.054    p
 26.00 6159.368  4.607 -1.970   14.1  1.01  7.681   13.0  1.00  7.653   0.028    p
 26.00 6165.361  4.143 -1.550   47.4  1.01  7.656   42.6  1.00  7.572   0.084    p
 26.00 6173.341  2.223 -2.880   69.2  1.01  7.519   65.0  1.00  7.461   0.058    p
 26.00 6180.203  2.727 -2.780   52.6  1.01  7.579   48.6  1.00  7.523   0.056    p
 26.00 6187.398  2.832 -4.339    4.3  1.01  7.748    4.9  1.00  7.830  -0.082 X   
 26.00 6187.987  3.943 -1.720   49.7  1.01  7.657   46.2  1.00  7.603   0.054    p
 26.00 6199.507  2.559 -4.430    4.5  1.01  7.589    9.5  1.00  7.966  -0.377 X   
 26.00 6200.314  2.608 -2.437   74.5  1.01  7.591   70.6  1.00  7.535   0.056    p
 26.00 6213.429  2.223 -2.660   85.8  1.01  7.644   79.1  1.00  7.538   0.106    p
 26.00 6219.279  2.198 -2.433   89.7  1.01  7.471   87.0  1.00  7.447   0.024    p
 26.00 6220.776  3.882 -2.460   20.1  1.01  7.664   17.6  1.00  7.607   0.057    p
 26.00 6226.730  3.883 -2.220   31.8  1.01  7.717   27.8  1.00  7.643   0.074    p
 26.00 6229.225  2.845 -2.970   33.0  1.01  7.474   31.1  1.00  7.456   0.018    p
 26.00 6232.639  3.654 -1.271   85.5  1.01  7.626   80.9  1.00  7.556   0.070    p
 26.00 6240.645  2.223 -3.380   50.6  1.01  7.633   46.7  1.00  7.582   0.051    p
 26.00 6246.317  3.602 -0.960  121.8  1.01  7.837  115.9  1.00  7.764   0.073     
 26.00 6252.554  2.404 -1.687  128.9  1.01  7.608  123.3  1.00  7.544   0.064     
 26.00 6253.829  4.733 -1.660   18.1  1.01  7.625   16.6  1.00  7.592   0.033    p
 26.00 6265.131  2.176 -2.550   88.5  1.01  7.529   84.3  1.00  7.476   0.053    p
 26.00 6271.276  3.332 -2.950   24.0  1.01  7.718   20.1  1.00  7.634   0.084    p
 26.00 6290.969  4.733 -0.968   53.8  1.01  7.750   53.1  1.00  7.752  -0.002    p
 26.00 6293.923  4.835 -1.905   11.9  1.01  7.738   10.8  1.00  7.702   0.036    p
 26.00 6297.792  2.223 -2.740   74.2  1.01  7.473   64.5  1.00  7.299   0.174 X   
 26.00 6301.498  3.654 -0.745  123.4  1.01  7.659  128.4  1.00  7.713  -0.054 X   
 26.00 6311.500  2.832 -3.230   30.1  1.01  7.650   22.2  1.00  7.480   0.170 X   
 26.00 6322.690  2.588 -2.426   77.9  1.01  7.617   72.1  1.00  7.522   0.095    p
 26.00 6330.838  4.733 -1.740   36.1  1.01  8.155   32.1  1.00  8.081   0.074    p
 26.00 6335.328  2.198 -2.230  101.5  1.01  7.464   97.3  1.00  7.416   0.048     
 26.00 6336.823  3.686 -1.050  110.3  1.01  7.842  105.1  1.00  7.773   0.069     
 26.00 6367.111  4.795 -2.999    2.7  1.01  8.088    2.4  1.00  8.049   0.039    p
 26.00 6380.746  4.186 -1.400   54.1  1.01  7.678   50.4  1.00  7.618   0.060    p
 26.00 6385.716  4.733 -1.910   11.8  1.01  7.637    9.8  1.00  7.558   0.079    p
 26.00 6392.538  2.279 -4.030   19.5  1.01  7.627   16.5  1.00  7.561   0.066    p
 26.00 6411.647  3.654 -0.820  137.4  1.01  7.897  130.8  1.00  7.825   0.072     
 26.00 6419.942  4.733 -0.240   85.3  1.01  7.583   82.6  1.00  7.550   0.033    p
 26.00 6436.411  4.186 -2.460   10.8  1.01  7.617   10.1  1.00  7.599   0.018    p
 26.00 6481.869  2.279 -2.984   65.9  1.01  7.581   61.0  1.00  7.510   0.071    p
 26.00 6494.980  2.404 -1.273  169.9  1.01  7.577  162.4  1.00  7.512   0.065     
 26.00 6496.469  4.795 -0.570   58.3  1.01  7.501   56.1  1.00  7.471   0.030    p
 26.00 6498.937  0.958 -4.699   47.6  1.01  7.580   44.0  1.00  7.545   0.035    p
 26.00 6518.365  2.832 -2.750   57.7  1.01  7.730   52.4  1.00  7.649   0.081    p
 26.00 6574.225  0.990 -5.040   33.4  1.01  7.668   21.2  1.00  7.414   0.254 X   
 26.00 6581.207  1.485 -4.860   18.9  1.01  7.634   15.6  1.00  7.559   0.075    p
 26.00 6591.325  4.593 -2.070   11.0  1.01  7.622    9.5  1.00  7.562   0.060    p
 26.00 6593.871  2.433 -2.422   86.3  1.01  7.596   83.2  1.00  7.563   0.033    p
 26.00 6608.024  2.279 -4.030   20.3  1.01  7.637   16.7  1.00  7.554   0.083    p
 26.00 6609.110  2.559 -2.692   67.6  1.01  7.602   63.3  1.00  7.542   0.060    p
 26.00 6625.021  1.011 -5.350   15.0  1.01  7.514   12.9  1.00  7.468   0.046    p
 26.00 6627.540  4.548 -1.680   30.2  1.01  7.765   27.6  1.00  7.720   0.045    p
 26.00 6646.932  2.608 -3.990   11.0  1.01  7.597    8.6  1.00  7.499   0.098    p
 26.00 6667.417  2.453 -4.400    5.1  1.01  7.484    4.7  1.00  7.469   0.015    p
 26.00 6667.725  4.584 -2.150   11.0  1.01  7.688    8.5  1.00  7.574   0.114    p
 26.00 6699.162  4.593 -2.190    8.4  1.01  7.601    6.9  1.00  7.520   0.081    p
 26.00 6703.568  2.759 -3.160   38.8  1.01  7.670   35.4  1.00  7.624   0.046    p
 26.00 6710.316  1.485 -4.880   15.9  1.01  7.550   14.2  1.00  7.520   0.030    p
 26.00 6713.771  4.795 -1.600   23.6  1.01  7.761   20.2  1.00  7.681   0.080    p
 26.00 6725.353  4.103 -2.300   19.2  1.01  7.665   16.1  1.00  7.584   0.081    p
 26.00 6726.661  4.607 -0.829   49.9  1.01  7.370   46.4  1.00  7.316   0.054    p
 26.00 6732.070  4.584 -2.210    8.2  1.01  7.600    7.2  1.00  7.551   0.049    p
 26.00 6733.151  4.638 -1.580   29.0  1.01  7.719   26.4  1.00  7.672   0.047    p
 26.00 6745.090  4.580 -2.160    9.6  1.01  7.622    8.7  1.00  7.588   0.034    p
 26.00 6745.955  4.076 -2.770    7.3  1.01  7.613    6.6  1.00  7.581   0.032    p
 26.00 6746.953  2.608 -4.350    5.2  1.01  7.593    3.5  1.00  7.433   0.160 X   
 26.00 6750.150  2.424 -2.621   76.8  1.01  7.585   73.1  1.00  7.536   0.049    p
 26.00 6752.705  4.638 -1.360   36.8  1.01  7.672   35.3  1.00  7.655   0.017    p
 26.00 6786.856  4.191 -2.070   27.2  1.01  7.729   22.9  1.00  7.638   0.091    p
 26.00 6793.252  4.076 -2.470   13.3  1.01  7.610   11.9  1.00  7.569   0.041    p
 26.00 6801.864  1.608 -5.043    1.6  1.01  6.752    1.0  1.00  6.571   0.181 X   
 26.00 6804.001  4.652 -1.670   19.1  1.01  7.562   16.0  1.00  7.477   0.085    p
 26.00 6804.275  4.584 -1.920   13.7  1.01  7.567   14.6  1.00  7.615  -0.048 X   
 26.00 6806.847  2.727 -3.210   37.2  1.01  7.648   32.3  1.00  7.569   0.079    p
 26.00 6810.257  4.607 -1.120   52.6  1.01  7.728   48.7  1.00  7.664   0.064    p
 26.00 6820.369  4.638 -1.320   43.3  1.01  7.760   39.2  1.00  7.691   0.069    p
 26.00 6824.825  4.988 -2.130    3.8  1.01  7.539    3.3  1.00  7.487   0.052    p
 26.00 6828.590  4.638 -0.920   56.0  1.01  7.621   53.2  1.00  7.581   0.040    p
 26.00 6833.224  4.638 -2.080   10.4  1.01  7.633    8.8  1.00  7.565   0.068    p
 26.00 6837.016  4.593 -1.810   18.7  1.01  7.635   16.8  1.00  7.590   0.045    p
 26.00 6839.831  2.559 -3.450   31.9  1.01  7.607   28.4  1.00  7.553   0.054    p
 26.00 6843.648  4.548 -0.930   63.1  1.01  7.694   58.6  1.00  7.619   0.075    p
 26.00 6854.838  4.593 -1.980   11.7  1.01  7.552   13.7  1.00  7.649  -0.097 X   
 26.00 6855.159  4.558 -0.485   74.1  1.01  7.441   69.2  1.00  7.364   0.077    p
 26.00 6857.243  4.076 -2.150   25.1  1.01  7.650   22.0  1.00  7.586   0.064    p
 26.00 6861.945  2.424 -3.890   19.0  1.01  7.590   16.6  1.00  7.540   0.050    p
 26.00 6862.492  4.558 -1.570   32.1  1.01  7.700   28.3  1.00  7.628   0.072    p
 
                                                             average =  0.059  (sigma= 0.024  m.e.= 0.002)
< 26  23 26.01> ...........................................................................
 26.01 5197.577  3.230 -2.100   80.6  1.01  7.292   77.3  1.00  7.219   0.073    p
 26.01 5234.625  3.221 -2.050   85.7  1.01  7.331   82.4  1.00  7.261   0.070    p
 26.01 5264.812  3.230 -3.190   47.9  1.01  7.628   44.5  1.00  7.548   0.080    p
 26.01 5284.109  2.891 -3.190   57.0  1.01  7.511   53.2  1.00  7.423   0.088    p
 26.01 5325.553  3.221 -2.600   43.5  1.01  6.927   39.9  1.00  6.841   0.086    p
 26.01 5414.073  3.221 -3.790   28.0  1.01  7.732   24.7  1.00  7.644   0.088    p
 26.01 5425.257  3.199 -3.360   42.8  1.01  7.646   40.0  1.00  7.579   0.067    p
 26.01 5427.826  6.724 -1.664    5.0  1.01  7.734    7.3  1.00  7.935  -0.201 X   
 26.01 5525.125  3.267 -4.609   11.3  1.01  8.040    8.4  1.00  7.890   0.150    p
 26.01 5534.847  3.245 -2.930   53.5  1.01  7.502   53.8  1.00  7.507  -0.005    p
 26.01 5991.376  3.153 -3.557   31.4  1.01  7.502   28.7  1.00  7.434   0.068    p
 26.01 6084.111  3.199 -3.808   23.0  1.01  7.573   19.7  1.00  7.475   0.098    p
 26.01 6113.322  3.221 -4.158   11.0  1.01  7.518    8.9  1.00  7.410   0.108    p
 26.01 6141.033  3.230 -5.104    1.9  1.01  7.641    4.7  1.00  8.055  -0.414 X   
 26.01 6149.258  3.889 -2.724   37.9  1.01  7.521   35.3  1.00  7.455   0.066    p
 26.01 6179.384  5.569 -2.602    2.7  1.01  7.396    3.1  1.00  7.463  -0.067    p
 26.01 6233.534  5.484 -2.939    6.1  1.01  8.049    4.4  1.00  7.891   0.158    p
 26.01 6238.392  3.889 -2.630   44.8  1.01  7.585   40.8  1.00  7.488   0.097    p
 26.01 6239.953  3.889 -3.439    9.8  1.01  7.353   10.7  1.00  7.399  -0.046    p
 26.01 6247.557  3.892 -2.329   51.5  1.01  7.437   48.4  1.00  7.362   0.075    p
 26.01 6269.967  3.245 -4.625    8.6  1.01  7.876    2.9  1.00  7.362   0.514 X   
 26.01 6369.462  2.891 -4.253   19.9  1.01  7.626   18.1  1.00  7.569   0.057    p
 26.01 6432.680  2.891 -3.708   43.9  1.01  7.673   40.0  1.00  7.584   0.089    p
 26.01 6446.410  6.222 -2.073    3.7  1.01  7.582    3.9  1.00  7.610  -0.028    p
 26.01 6456.383  3.903 -2.075   63.8  1.01  7.446   61.5  1.00  7.391   0.055    p
 26.01 6516.080  2.891 -3.450   55.4  1.01  7.660   59.1  1.00  7.734  -0.074    p
 
                                                             average =  0.059  (sigma= 0.061  m.e.= 0.013)
< 10  10 27.00> ...........................................................................
 27.00 4792.846  3.252 -0.067   36.3  1.01  5.022   31.4  1.00  4.928   0.094     
 27.00 5280.629  3.629 -0.030   21.2  1.01  4.944   17.8  1.00  4.859   0.085     
 27.00 5342.695  4.021  0.690   34.0  1.01  4.917   30.1  1.00  4.843   0.074     
 27.00 5359.192  4.149  0.340   10.8  1.01  4.702    9.8  1.00  4.667   0.035     
 27.00 5381.768  4.240 -0.032    6.4  1.01  4.903    4.3  1.00  4.731   0.172     
 27.00 5454.572  4.072 -0.238   13.5  1.01  5.316   13.0  1.00  5.311   0.005     
 27.00 6086.658  3.409 -1.040    3.5  1.01  4.796    2.2  1.00  4.605   0.191     
 27.00 6093.143  1.740 -2.440   11.2  1.01  5.099    9.7  1.00  5.053   0.046     
 27.00 6188.996  1.710 -2.450   12.5  1.01  5.129   10.5  1.00  5.066   0.063     
 27.00 6477.853  3.774 -0.714    5.3  1.01  4.995    3.3  1.00  4.792   0.203     
 
                                                             average =  0.097  (sigma= 0.065  m.e.= 0.021)
< 51  44 28.00> ...........................................................................
 28.00 4806.984  3.678 -0.640   58.6  1.01  6.356   54.3  1.00  6.269   0.087     
 28.00 4829.016  3.542 -0.330   77.5  1.01  6.351   74.2  1.00  6.292   0.059     
 28.00 4946.029  3.796 -1.290   25.6  1.01  6.327   21.9  1.00  6.242   0.085     
 28.00 4998.218  3.606 -0.780   56.0  1.01  6.346   52.1  1.00  6.271   0.075     
 28.00 5010.934  3.635 -0.870   51.6  1.01  6.352   47.7  1.00  6.280   0.072     
 28.00 5080.528  3.655  0.130   85.0  1.01  6.145   84.8  1.00  6.152  -0.007 X   
 28.00 5082.339  3.658 -0.540   63.6  1.01  6.317   58.5  1.00  6.217   0.100     
 28.00 5102.958  1.676 -2.620   47.2  1.01  6.066   43.3  1.00  6.006   0.060     
 28.00 5115.389  3.834 -0.110   74.7  1.01  6.313   70.4  1.00  6.229   0.084     
 28.00 5137.070  1.676 -1.990   96.2  1.01  6.561   90.4  1.00  6.463   0.098     
 28.00 5146.480  3.706  0.120   75.0  1.01  5.976   72.9  1.00  5.944   0.032     
 28.00 5157.976  3.606 -1.590   21.2  1.01  6.313   18.6  1.00  6.250   0.063     
 28.00 5259.466  3.740 -1.502    9.6  1.01  5.918    7.8  1.00  5.830   0.088     
 28.00 5347.705  3.796 -2.040    5.8  1.01  6.263    4.9  1.00  6.197   0.066     
 28.00 5435.855  1.986 -2.590   53.7  1.01  6.453   49.4  1.00  6.384   0.069     
 28.00 5468.100  3.847 -1.610   13.1  1.01  6.278   11.5  1.00  6.224   0.054     
 28.00 5475.425  3.833 -2.100    5.3  1.01  6.309    5.5  1.00  6.340  -0.031 X   
 28.00 5494.876  4.105 -1.160   19.0  1.01  6.278   14.7  1.00  6.148   0.130     
 28.00 5578.711  1.676 -2.640   57.4  1.01  6.266   52.6  1.00  6.187   0.079     
 28.00 5587.853  1.935 -2.140   56.3  1.01  5.997   52.5  1.00  5.939   0.058     
 28.00 5589.357  3.898 -1.140   29.0  1.01  6.326   25.2  1.00  6.245   0.081     
 28.00 5625.312  4.089 -0.700   40.0  1.01  6.318   36.7  1.00  6.259   0.059     
 28.00 5682.198  4.105 -0.470   52.2  1.01  6.377   47.4  1.00  6.285   0.092     
 28.00 5754.655  1.935 -2.330   77.2  1.01  6.636   71.4  1.00  6.535   0.101     
 28.00 5760.828  4.105 -0.800   35.5  1.01  6.324   33.0  1.00  6.281   0.043     
 28.00 5805.213  4.167 -0.640   43.5  1.01  6.402   39.6  1.00  6.331   0.071     
 28.00 5846.986  1.676 -3.210   25.4  1.01  6.106   21.8  1.00  6.036   0.070     
 28.00 6007.306  1.676 -3.330   27.7  1.01  6.272   23.9  1.00  6.203   0.069     
 28.00 6025.751  4.236 -1.760    6.2  1.01  6.404    4.6  1.00  6.276   0.128     
 28.00 6039.296  4.236 -2.030    3.0  1.01  6.338    1.0  1.00  5.862   0.476 X   
 28.00 6108.107  1.676 -2.450   68.3  1.01  6.263   63.0  1.00  6.174   0.089     
 28.00 6111.066  4.088 -0.870   37.9  1.01  6.392   33.8  1.00  6.318   0.074     
 28.00 6130.130  4.266 -0.960   23.3  1.01  6.328   21.1  1.00  6.280   0.048     
 28.00 6133.963  4.088 -1.830    6.1  1.01  6.320    5.0  1.00  6.239   0.081     
 28.00 6175.360  4.089 -0.530   50.2  1.01  6.332   46.3  1.00  6.264   0.068     
 28.00 6176.807  4.088 -0.530   66.4  1.01  6.701   62.3  1.00  6.627   0.074     
 28.00 6177.236  1.826 -3.500   16.3  1.01  6.267   13.0  1.00  6.170   0.097     
 28.00 6177.543  4.236 -2.141    2.5  1.01  6.360    1.6  1.00  6.175   0.185 X   
 28.00 6186.709  4.105 -0.960   34.4  1.01  6.437   29.2  1.00  6.331   0.106     
 28.00 6204.600  4.088 -1.130   24.3  1.01  6.349   19.4  1.00  6.226   0.123     
 28.00 6223.981  4.105 -0.990   29.7  1.01  6.359   26.5  1.00  6.295   0.064     
 28.00 6230.090  4.105 -1.260   20.7  1.01  6.396   17.9  1.00  6.325   0.071     
 28.00 6316.574  4.153 -1.900    5.4  1.01  6.386    2.8  1.00  6.096   0.290 X   
 28.00 6327.593  1.676 -3.150   41.9  1.01  6.377   36.7  1.00  6.293   0.084     
 28.00 6378.247  4.153 -0.890   35.0  1.01  6.420   30.5  1.00  6.331   0.089     
 28.00 6414.581  4.153 -1.220   15.5  1.01  6.228   11.4  1.00  6.078   0.150 X   
 28.00 6598.593  4.236 -0.980   26.6  1.01  6.382   23.2  1.00  6.306   0.076     
 28.00 6635.118  4.419 -0.820   26.9  1.01  6.406   23.8  1.00  6.338   0.068     
 28.00 6661.319  4.236 -1.570    7.9  1.01  6.300    5.3  1.00  6.122   0.178 X   
 28.00 6767.768  1.826 -2.170   82.6  1.01  6.344   78.0  1.00  6.277   0.067     
 28.00 6772.313  3.658 -0.980   52.2  1.01  6.355   47.5  1.00  6.275   0.080     
 
                                                             average =  0.078  (sigma= 0.020  m.e.= 0.003)
<  1   1 29.00> ...........................................................................
 29.00 5218.197  3.817  0.476   52.4  1.01  4.048   48.3  1.00  3.971   0.077     
 
                                                             average =  0.077  (sigma= 0.000  m.e.= 0.000)
<  1   1 30.00> ...........................................................................
 30.00 6362.338  5.796  0.150   23.5  1.01  4.624   19.2  1.00  4.493   0.131     
 
                                                             average =  0.131  (sigma= 0.000  m.e.= 0.000)
<  4   3 39.01> ...........................................................................
 39.01 4883.684  1.084  0.070   53.4  1.01  2.076   53.5  1.00  2.085  -0.009     
 39.01 5289.815  1.033 -1.850    3.7  1.01  2.180    3.3  1.00  2.132   0.048     
 39.01 5402.774  1.839 -0.510   11.3  1.01  2.149   10.8  1.00  2.129   0.020     
 39.01 6795.414  1.738 -1.190    4.9  1.01  2.258    6.0  1.00  2.356  -0.098 X   
 
                                                             average =  0.020  (sigma= 0.023  m.e.= 0.013)
<  1   1 57.01> ...........................................................................
 57.01 6390.477  0.321 -1.450    3.0  1.01  1.199    3.3  1.00  1.248  -0.049     
 
                                                             average = -0.049  (sigma= 0.000  m.e.= 0.000)
<  3   2 58.01> ...........................................................................
 58.01 5274.229  1.044 -0.323    7.3  1.01  2.071    6.5  1.00  2.020   0.051     
 58.01 5330.556  0.869 -0.760    3.2  1.01  1.945    2.0  1.00  1.738   0.207 X   
 58.01 6043.373  1.206 -0.772    1.8  1.01  1.988    1.7  1.00  1.968   0.020     
 
                                                             average =  0.035  (sigma= 0.015  m.e.= 0.011)
<  1   1 59.01> ...........................................................................
 59.01 5259.728  0.633  0.080    3.1  1.01  0.519    4.6  1.00  0.708  -0.189     
 
                                                             average = -0.189  (sigma= 0.000  m.e.= 0.000)
<  1   1 60.01> ...........................................................................
 60.01 5319.815  0.550 -0.210   11.4  1.01  1.427    8.9  1.00  1.307   0.120     
 
                                                             average =  0.120  (sigma= 0.000  m.e.= 0.000)

